Training Long-Context Vision-Language Models Effectively with Generalization Beyond 128K Context

Long-context modeling is becoming a core capability of modern large vision-language models (LVLMs), enabling sustained context management across long-document understanding, video analysis, and multi-turn tool use in long-horizon agents. Yet practical training recipes remain insufficiently explored, particularly for designing and balancing long-context data mixtures. In this work, we present a systematic study of long-context continued pre-training (LongPT) for LVLMs, extending a 7B model from 32K to 128K context with extensive ablations on long-document data. We first show that long-document VQA is substantially more effective than OCR transcription. Building on this observation, our ablations further yield three key findings: i) for sequence-length distribution, balanced data outperforms target-length-focused data (e.g., 128K), suggesting that long-context ability requires generalizable key-information retrieval across various lengths and positions; ii) retrieval remains the primary bottleneck, favoring retrieval-heavy mixtures with modest reasoning data for task diversity; iii) pure long-document VQA largely preserves short-context capabilities, suggesting that instruction-formatted long data reduces the need for short-data mixing. Based on these findings, we introduce MMProLong, obtained by long-context continued pre-training from Qwen2.5-VL-7B with only a 5B-token budget. MMProLong improves long-document VQA scores by 7.11% and maintains strong performance at 256K and 512K contexts beyond its 128K training window, without additional training. It further generalizes to webpage-based multimodal needle retrieval, long-context vision-text compression, and long-video understanding without task-specific supervision. Overall, our study establishes a practical LongPT recipe and an empirical foundation for advancing long-context vision-language models.

==> scripts_figure/1_build_method_pipeline_pptx.py <==
#!/usr/bin/env python3
"""
Build a single-slide method overview PPTX that grounds the pipeline in a concrete
long-document VQA instance (MMLongBench-Doc-style figure).

Requires: python-pptx (see scripts_figure/requirements-pptx.txt)

Usage (from repo root):
  python3 scripts_figure/build_method_pipeline_pptx.py
  # or with a local venv:
  .venv_pptx/bin/python scripts_figure/build_method_pipeline_pptx.py
"""

from __future__ import annotations

import argparse
from pathlib import Path

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.shapes import MSO_AUTO_SHAPE_TYPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.util import Inches, Pt


REPO_ROOT = Path(__file__).resolve().parents[1]
DEFAULT_IMG = REPO_ROOT / "figures" / "mmlongbench_doc_dataset_example_reference.png"
DEFAULT_OUT = REPO_ROOT / "figures" / "method_pipeline_draft.pptx"

NAVY = RGBColor(0x1E, 0x27, 0x61)
SLATE = RGBColor(0x36, 0x45, 0x4F)
MUTED = RGBColor(0x55, 0x55, 0x55)
BOX_FILL = RGBColor(0xF2, 0xF4, 0xF8)
ACCENT = RGBColor(0x02, 0x80, 0x90)


def _add_label(
    slide,
    left,
    top,
    width,
    height,
    text,
    *,
    size_pt: int = 11,
    bold: bool = False,
    color: RGBColor = SLATE,
    align=PP_ALIGN.CENTER,
) -> None:
    box = slide.shapes.add_textbox(left, top, width, height)
    tf = box.text_frame
    tf.word_wrap = True
    tf.vertical_anchor = MSO_ANCHOR.MIDDLE
    p = tf.paragraphs[0]
    p.text = text
    p.alignment = align
    p.font.size = Pt(size_pt)
    p.font.bold = bold
    p.font.color.rgb = color
    p.font.name = "Arial"


def _add_step_box(
    slide,
    left,
    top,
    width,
    height,
    title: str,
    subtitle: str,
    *,
    accent_border: bool = False,
) -> None:
    shape = slide.shapes.add_shape(
        MSO_AUTO_SHAPE_TYPE.ROUNDED_RECTANGLE, left, top, width, height
    )
    shape.fill.solid()
    shape.fill.fore_color.rgb = BOX_FILL
    line = shape.line
    line.color.rgb = ACCENT if accent_border else RGBColor(0xCC, 0xCC, 0xCC)
    line.width = Pt(1.5 if not accent_border else 2.5)

    tf = shape.text_frame
    tf.clear()
    tf.margin_left = Inches(0.06)
    tf.margin_right = Inches(0.06)
    tf.margin_top = Inches(0.05)
    tf.vertical_anchor = MSO_ANCHOR.MIDDLE

    p0 = tf.paragraphs[0]
    p0.text = title
    p0.alignment = PP_ALIGN.CENTER
    p0.font.size = Pt(10.5)
    p0.font.bold = True
    p0.font.color.rgb = NAVY
    p0.font.name = "Arial"

    p1 = tf.add_paragraph()
    p1.text = subtitle
    p1.alignment = PP_ALIGN.CENTER
    p1.font.size = Pt(8.5)
    p1.font.color.rgb = MUTED
    p1.font.name = "Arial"
    p1.space_before = Pt(2)


def _add_arrow_text(slide, left, top, w, h) -> None:
    _add_label(slide, left, top, w, h, "→", size_pt=14, bold=True, color=RGBColor(0x88, 0x88, 0x88))


def build_pptx(*, image_path: Path, output_path: Path) -> None:
    if not image_path.is_file():
        raise FileNotFoundError(f"Missing illustration PNG: {image_path}")

    prs = Presentation()
    prs.slide_width = int(Inches(13.333))
    prs.slide_height = int(Inches(7.5))

    blank = prs.slide_layouts[6]
    slide = prs.slides.add_slide(blank)

    margin = Inches(0.38)
    title_top = Inches(0.12)
    title_h = Inches(0.62)

    _add_label(
        slide,
        margin,
        title_top,
        prs.slide_width - 2 * margin,
        title_h,
        "Long-document supervision, grounded in a concrete multi-page QA instance",
        size_pt=20,
        bold=True,
        color=NAVY,
        align=PP_ALIGN.LEFT,
    )

    caption_top = Inches(0.72)
    _add_label(
        slide,
        margin,
        caption_top,
        prs.slide_width - 2 * margin,
        Inches(0.38),
        "Top: a public benchmark panel (MMLongBench-Doc) showing single-page, cross-page, and unanswerable questions "
        "with evidence pages. Bottom: our data-construction stages that produce the same style of supervision from "
        "our in-house PDF pool (render → layout OCR → span sampling → teacher QA → full-document training packs).",
        size_pt=10,
        bold=False,
        color=MUTED,
        align=PP_ALIGN.LEFT,
    )

    img_top = Inches(1.12)
    img_w = Inches(12.55)
    img_h = img_w * (583 / 1024)
    max_img_h = Inches(3.55)
    if img_h > max_img_h:
        img_h = max_img_h
        img_w = img_h * (1024 / 583)

    img_left = (prs.slide_width - int(img_w)) // 2
    slide.shapes.add_picture(str(image_path), img_left, img_top, width=img_w, height=img_h)

    flow_top = img_top + img_h + Inches(0.22)
    step_w = Inches(1.42)
    step_h = Inches(0.95)
    arrow_w = Inches(0.2)
    arrow_h = Inches(0.35)
    gap = Inches(0.02)

    steps = [
        ("1. PDF pool", "1.5M+ docs"),
        ("2. Render", "144 DPI pages"),
        ("3. OCR expert", "layout + structure"),
        ("4. Sample span", "8–15 coherent pages"),
        ("5. Teacher LVLM", "Q / A / evidence"),
        ("6. Full-doc pack", "32K–128K ctx"),
        ("7. LongPT", "answer-only"),
    ]

    total_w = len(steps) * step_w + (len(steps) - 1) * (arrow_w + 2 * gap)
    flow_left = (prs.slide_width - int(total_w)) / 2

    x = flow_left
    for i, (title, sub) in enumerate(steps):
        accent = i == 4  # highlight teacher QA
        _add_step_box(slide, x, flow_top, step_w, step_h, title, sub, accent_border=accent)
        x += step_w
        if i < len(steps) - 1:
            ax = x + gap
            ay = flow_top + (step_h - arrow_h) / 2
            _add_arrow_text(slide, ax, ay, arrow_w, arrow_h)
            x = ax + arrow_w + gap

    foot_top = flow_top + step_h + Inches(0.12)
    _add_label(
        slide,
        margin,
        foot_top,
        prs.slide_width - 2 * margin,
        Inches(0.45),
        "Reference panel reproduced for illustration (Ma et al., MMLongBench-Doc). Our training data follow the same "
        "long-VQA format but are synthesized from our document pool using Seed 2.0 as the teacher LVLM (see main text).",
        size_pt=9,
        color=RGBColor(0x66, 0x66, 0x66),
        align=PP_ALIGN.CENTER,
    )

    output_path.parent.mkdir(parents=True, exist_ok=True)
    prs.save(str(output_path))
    print(f"Wrote {output_path}")


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument(
        "--image",
        type=Path,
        default=DEFAULT_IMG,
        help="PNG for the concrete dataset example (default: figures/mmlongbench_doc_dataset_example_reference.png)",
    )
    ap.add_argument(
        "--out",
        type=Path,
        default=DEFAULT_OUT,
        help="Output .pptx path (default: figures/method_pipeline_draft.pptx)",
    )
    args = ap.parse_args()
    build_pptx(image_path=args.image, output_path=args.out)


if __name__ == "__main__":
    main()


==> scripts_figure/2_plot_distribution.py <==
"""
Paper-quality distribution figure for the long-doc VQA dataset.

Renders a 1xN row of token-length histograms (one per .npz split). Run with no
arguments:

    python scripts_figure/2_plot_distribution.py

Outputs:
    figures/2_distribution_panels_<TAG>.png
    figures/2_distribution_panels_<TAG>.pdf

All knobs you'll want to tweak (colors / sizes / fonts / x range) live in the
"# styling" block at the top of the file.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


# ---------------------------- I/O configuration ----------------------------- #

REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"

DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

NPZ_FILES = [
    DATA_STATS_DIR / "extract_single_page_no_cot_v1-par120.npz",
    DATA_STATS_DIR / "extract_multi_page_no_cot_v1-par120.npz",
    DATA_STATS_DIR / "math_all_page_no_cot_v1-par120.npz",
]

PANEL_TITLES = ["Extract-single", "Extract-multi", "Reasoning"]

TAG = "min32max49_combined"
OUTPUT_PREFIX = "2_distribution_panels"


# ------------------------------- styling ----------------------------------- #

# Bins / range
BINS = 30                     # number of histogram bins
XLIM = None                   # None => auto from data; or e.g. (0, 130) to clamp

# Colors
ocean_breeze = [
    "#BFDFD2",
    "#51999F",
    "#4198AC",
    "#7BC0CD",
    "#DBCB92",
    "#ECB66C",
    "#EA9E58",
    "#ED8D5A",
]
TOKEN_COLOR = ocean_breeze[2] # bright leafy green
BAR_EDGE_COLOR = "none"       # set "#333333" if you want black borders back
BAR_LINEWIDTH = 0.0
BAR_ALPHA = 1.0

# Canvas (inches)
FIG_WIDTH = 9.6
FIG_HEIGHT = 2.6
SHARE_Y = True                # all panels share the same y range

# Y-axis units. True => count divided by 1000 with label "Count (K)".
Y_IN_THOUSANDS = True

# Font sizes
TITLE_SIZE = 12
XLABEL_SIZE = 11
YLABEL_SIZE = 11
TICK_SIZE = 10

# Font weight: "bold" or "normal"
LABEL_WEIGHT = "bold"
TITLE_WEIGHT = "bold"

# Spines
HIDE_TOP_RIGHT_SPINES = True

# Save
DPI = 220

# K definition
K=1000


# ----------------------------- plotting core -------------------------------- #


def plot_hist(ax, data, *, color, xlabel, ylabel):
    """Plain ax.hist with the styling knobs above; bin edges/range come from BINS/XLIM."""
    weights = np.full_like(data, 1.0 / K, dtype=float) if Y_IN_THOUSANDS else None

    ax.hist(
        data,
        bins=BINS,
        range=XLIM,                    # None => matplotlib uses (data.min, data.max)
        color=color,
        edgecolor=BAR_EDGE_COLOR,
        linewidth=BAR_LINEWIDTH,
        alpha=BAR_ALPHA,
        weights=weights,
    )
    if XLIM is not None:
        ax.set_xlim(XLIM)

    ax.set_xlabel(xlabel, fontweight=LABEL_WEIGHT, fontsize=XLABEL_SIZE)
    ax.set_ylabel(ylabel, fontweight=LABEL_WEIGHT, fontsize=YLABEL_SIZE)
    ax.tick_params(axis="both", which="both", direction="out", length=3, labelsize=TICK_SIZE)

    if HIDE_TOP_RIGHT_SPINES:
        for spine in ("top", "right"):
            ax.spines[spine].set_visible(False)


# --------------------------------- main ------------------------------------- #


def main() -> None:
    missing = [str(p) for p in NPZ_FILES if not p.is_file()]
    if missing:
        raise FileNotFoundError(
            "Missing input .npz files:\n  "
            + "\n  ".join(missing)
            + f"\nEdit DATA_STATS_DIR / NPZ_FILES at the top of {Path(__file__).name}."
        )

    SAVE_DIR.mkdir(parents=True, exist_ok=True)

    n = len(NPZ_FILES)
    fig, axes = plt.subplots(1, n, figsize=(FIG_WIDTH, FIG_HEIGHT), sharey=SHARE_Y)
    if n == 1:
        axes = [axes]

    ylabel_text = "Count (K)" if Y_IN_THOUSANDS else "Count"

    for i, (ax, npz_path, title) in enumerate(zip(axes, NPZ_FILES, PANEL_TITLES)):
        d = np.load(npz_path)
        tokens_K = d["token_count"] / K

        ylabel = ylabel_text if i == 0 else ""
        plot_hist(
            ax,
            tokens_K,
            color=TOKEN_COLOR,
            xlabel="# Token (K)",
            ylabel=ylabel,
        )
        ax.set_title(title, fontsize=TITLE_SIZE, fontweight=TITLE_WEIGHT)

    fig.tight_layout()

    out_png = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.png"
    out_pdf = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.pdf"
    fig.savefig(out_png, dpi=DPI, bbox_inches="tight")
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)
    print(f"saved   : {out_png}")
    print(f"saved   : {out_pdf}")


if __name__ == "__main__":
    main()


==> scripts_figure/3_plot_distribution_ocr.py <==
"""
Paper-quality distribution figure for the OCR training datasets.

Renders a 1xN row of token-length histograms (one per .npz split). Run with no
arguments:

    python scripts_figure/3_plot_distribution_ocr.py

Outputs:
    figures/3_distribution_panels_ocr_<TAG>.png
    figures/3_distribution_panels_ocr_<TAG>.pdf

All knobs you'll want to tweak (colors / sizes / fonts / x range) live in the
"# styling" block at the top of the file.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


# ---------------------------- I/O configuration ----------------------------- #

REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"

DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

NPZ_FILES = [
    DATA_STATS_DIR / "long_ocr_data_144dpi_veomni_v1_1.npz",
    DATA_STATS_DIR / "needle_page_ocr_data_144dpi_veomni_v1_1.npz",
]

PANEL_TITLES = ["OCR-full", "OCR-needle"]

TAG = "min32max49_combined"
OUTPUT_PREFIX = "3_distribution_panels_ocr"


# ------------------------------- styling ----------------------------------- #

# Bins / range
BINS = 30                     # number of histogram bins
XLIM = None                   # None => auto from data; or e.g. (0, 130) to clamp

# Colors
ocean_breeze = [
    "#BFDFD2",
    "#51999F",
    "#4198AC",
    "#7BC0CD",
    "#DBCB92",
    "#ECB66C",
    "#EA9E58",
    "#ED8D5A",
]
TOKEN_COLOR = ocean_breeze[2] # bright leafy green
BAR_EDGE_COLOR = "none"       # set "#333333" if you want black borders back
BAR_LINEWIDTH = 0.0
BAR_ALPHA = 1.0

# Canvas (inches)
# Use a fixed total canvas size to match the VQA distribution figure generated by
# `2_plot_distribution.py` (3 panels x 3.2in by 2.6in). This keeps the OCR figure
# the same exported size even though it has only two panels.
FIG_WIDTH = 9.6
FIG_HEIGHT = 2.6
SHARE_Y = True                # all panels share the same y range

# Y-axis units. True => count divided by 1000 with label "Count (K)".
Y_IN_THOUSANDS = True

# Font sizes
TITLE_SIZE = 12
XLABEL_SIZE = 11
YLABEL_SIZE = 11
TICK_SIZE = 10

# Font weight: "bold" or "normal"
LABEL_WEIGHT = "bold"
TITLE_WEIGHT = "bold"

# Spines
HIDE_TOP_RIGHT_SPINES = True

# Save
DPI = 220

# K definition
K=1000


# ----------------------------- plotting core -------------------------------- #


def plot_hist(ax, data, *, color, xlabel, ylabel):
    """Plain ax.hist with the styling knobs above; bin edges/range come from BINS/XLIM."""
    weights = np.full_like(data, 1.0 / K, dtype=float) if Y_IN_THOUSANDS else None

    ax.hist(
        data,
        bins=BINS,
        range=XLIM,                    # None => matplotlib uses (data.min, data.max)
        color=color,
        edgecolor=BAR_EDGE_COLOR,
        linewidth=BAR_LINEWIDTH,
        alpha=BAR_ALPHA,
        weights=weights,
    )
    if XLIM is not None:
        ax.set_xlim(XLIM)

    ax.set_xlabel(xlabel, fontweight=LABEL_WEIGHT, fontsize=XLABEL_SIZE)
    ax.set_ylabel(ylabel, fontweight=LABEL_WEIGHT, fontsize=YLABEL_SIZE)
    ax.tick_params(axis="both", which="both", direction="out", length=3, labelsize=TICK_SIZE)

    if HIDE_TOP_RIGHT_SPINES:
        for spine in ("top", "right"):
            ax.spines[spine].set_visible(False)


# --------------------------------- main ------------------------------------- #


def main() -> None:
    missing = [str(p) for p in NPZ_FILES if not p.is_file()]
    if missing:
        raise FileNotFoundError(
            "Missing input .npz files:\n  "
            + "\n  ".join(missing)
            + f"\nEdit DATA_STATS_DIR / NPZ_FILES at the top of {Path(__file__).name}."
        )

    SAVE_DIR.mkdir(parents=True, exist_ok=True)

    n = len(NPZ_FILES)
    fig, axes = plt.subplots(1, n, figsize=(FIG_WIDTH, FIG_HEIGHT), sharey=SHARE_Y)
    if n == 1:
        axes = [axes]

    ylabel_text = "Count (K)" if Y_IN_THOUSANDS else "Count"

    for i, (ax, npz_path, title) in enumerate(zip(axes, NPZ_FILES, PANEL_TITLES)):
        d = np.load(npz_path)
        tokens_K = d["token_count"] / K

        ylabel = ylabel_text if i == 0 else ""
        plot_hist(
            ax,
            tokens_K,
            color=TOKEN_COLOR,
            xlabel="# Token (K)",
            ylabel=ylabel,
        )
        ax.set_title(title, fontsize=TITLE_SIZE, fontweight=TITLE_WEIGHT)

    fig.tight_layout()

    out_png = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.png"
    out_pdf = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.pdf"
    fig.savefig(out_png, dpi=DPI, bbox_inches="tight")
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)
    print(f"saved   : {out_png}")
    print(f"saved   : {out_pdf}")


if __name__ == "__main__":
    main()


==> scripts_figure/3_plot_doc_pool_topic_pie.py <==
#!/usr/bin/env python3
"""Plot topic distribution for the long-document pool."""

from __future__ import annotations

import argparse
import json
import math
import os
from pathlib import Path

MPLCONFIGDIR = Path(__file__).with_name(".matplotlib_cache")
MPLCONFIGDIR.mkdir(exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(MPLCONFIGDIR))
os.environ.setdefault("XDG_CACHE_HOME", str(MPLCONFIGDIR))
os.environ.setdefault("MPLBACKEND", "Agg")

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt


DEFAULT_INPUT = Path(__file__).with_name(
    "task_version=20251229_page_count_10_200_sample_stats.json"
)
DEFAULT_OUTPUT = Path(__file__).resolve().parent.parent / "figures" / "doc_pool_topic_distribution"

TOPIC_LABELS = {
    "工程": "Engineering",
    "医学": "Medicine",
    "社会科学": "Social Science",
    "生物学": "Biology",
    "经济与商业": "Economics & Business",
    "物理学": "Physics",
    "计算机科学与技术": "Computer Science",
    "地球科学": "Earth Science",
    "数学": "Mathematics",
    "语言文学": "Language & Literature",
    "化学": "Chemistry",
    "农业科学": "Agricultural Science",
    "环境科学、安全科学": "Environmental Science",
    "法律、法学": "Law",
    "哲学与心理学": "Philosophy & Psychology",
    "艺术": "Arts",
    "历史": "History",
    "技术": "Technology",
    "宗教、神学": "Religion & Theology",
    "科学": "Science",
}


def load_topics(input_path: Path) -> dict[str, int]:
    data = json.loads(input_path.read_text())
    topics = data["topic"]["cls1"]

    merged: dict[str, int] = {}
    for topic, count in topics.items():
        if topic in {"-1", "<EMPTY>", "其他"}:
            merged["Others"] = merged.get("Others", 0) + count
            continue
        label = TOPIC_LABELS.get(topic, topic)
        merged[label] = merged.get(label, 0) + count
    return merged


def top_with_others(topics: dict[str, int], top_k: int) -> tuple[list[str], list[int]]:
    ranked = sorted(
        ((topic, count) for topic, count in topics.items() if topic != "Others"),
        key=lambda item: item[1],
        reverse=True,
    )
    top_items = ranked[:top_k]
    other_count = topics.get("Others", 0) + sum(count for _, count in ranked[top_k:])

    labels = [topic for topic, _ in top_items] + ["Others"]
    counts = [count for _, count in top_items] + [other_count]
    return labels, counts


def spread_positions(
    raw_positions: list[tuple[int, float]],
    min_gap: float = 0.24,
    lower: float = -1.22,
    upper: float = 1.22,
) -> dict[int, float]:
    """Spread label y positions on one side of the pie to avoid overlap."""
    if not raw_positions:
        return {}

    positions = sorted(raw_positions, key=lambda item: item[1])
    indices = [idx for idx, _ in positions]
    ys = [max(lower, min(upper, y)) for _, y in positions]

    for i in range(1, len(ys)):
        ys[i] = max(ys[i], ys[i - 1] + min_gap)

    overflow = ys[-1] - upper
    if overflow > 0:
        ys = [y - overflow for y in ys]

    for i in range(len(ys) - 2, -1, -1):
        ys[i] = min(ys[i], ys[i + 1] - min_gap)

    underflow = lower - ys[0]
    if underflow > 0:
        ys = [y + underflow for y in ys]

    return dict(zip(indices, ys))


def plot(labels: list[str], counts: list[int], output_base: Path) -> None:
    colors = [
        "#F2A7A3",
        "#CDE8C5",
        "#F6D39A",
        "#E1D7BE",
        "#C6D5F0",
        "#BFE4D2",
        "#D4C6EA",
        "#F7E4A8",
        "#B8DDE8",
        "#F2C5D3",
    ]
    others_color = "#D9D9D9"
    plot_colors = [
        others_color if label == "Others" else colors[idx % len(colors)]
        for idx, label in enumerate(labels)
    ]

    fig, ax = plt.subplots(figsize=(8, 6))
    wedges, _, autotexts = ax.pie(
        counts,
        labels=None,
        colors=plot_colors,
        startangle=90,
        counterclock=False,
        autopct=lambda pct: f"{pct:.1f}%" if pct >= 3 else "",
        pctdistance=0.68,
        wedgeprops={"edgecolor": "white", "linewidth": 1.2},
        textprops={"fontsize": 10, "fontweight": "bold", "color": "black"},
    )

    for autotext in autotexts:
        autotext.set_fontsize(10)
        autotext.set_color("black")
        autotext.set_weight("bold")

    label_info = []
    left_positions: list[tuple[int, float]] = []
    right_positions: list[tuple[int, float]] = []

    for idx, wedge in enumerate(wedges):
        angle = (wedge.theta1 + wedge.theta2) / 2
        angle_rad = math.radians(angle)
        x = math.cos(angle_rad)
        y = math.sin(angle_rad)
        side = 1 if x >= 0 else -1
        raw_text_y = 1.18 * y
        label_info.append((x, y, side, raw_text_y))
        if side < 0:
            left_positions.append((idx, raw_text_y))
        else:
            right_positions.append((idx, raw_text_y))

    adjusted_y = {}
    adjusted_y.update(spread_positions(left_positions))
    adjusted_y.update(spread_positions(right_positions))

    for idx, (wedge, label) in enumerate(zip(wedges, labels)):
        x, y, side, raw_text_y = label_info[idx]
        text_x = 1.2 * side
        text_y = adjusted_y.get(idx, raw_text_y)
        ha = "left" if side > 0 else "right"

        line_start = (0.98 * x, 0.98 * y)
        line_mid = (0.8 * side, text_y)
        line_end = (text_x - 0.06 * side, text_y)
        ax.plot(
            [line_start[0], line_mid[0], line_end[0]],
            [line_start[1], line_mid[1], line_end[1]],
            color=wedge.get_facecolor(),
            lw=2.0,
            solid_capstyle="round",
        )

        ax.text(
            text_x,
            text_y,
            label,
            ha=ha,
            va="center",
            fontsize=12,
            fontweight="bold",
            color="black",
        )

    ax.axis("equal")

    fig.tight_layout()
    fig.savefig(output_base.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(output_base.with_suffix(".png"), bbox_inches="tight", dpi=300)
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", type=Path, default=DEFAULT_INPUT)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    parser.add_argument("--top-k", type=int, default=10)
    args = parser.parse_args()

    topics = load_topics(args.input)
    labels, counts = top_with_others(topics, args.top_k)
    plot(labels, counts, args.output)


if __name__ == "__main__":
    main()


==> scripts_figure/4_plot_distribution_non_even.py <==
"""
Paper-quality distribution figure for the non-even long-doc VQA dataset.

Renders a 1xN row of token-length histograms (one per .npz split). Run with no
arguments:

    python scripts_figure/4_plot_distribution_non_even.py

Outputs:
    figures/4_distribution_panels_non_even_min50max100.png
    figures/4_distribution_panels_non_even_min50max100.pdf

All knobs you'll want to tweak (colors / sizes / fonts / x range) live in the
"# styling" block at the top of the file.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


# ---------------------------- I/O configuration ----------------------------- #

REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"

DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

NPZ_FILES = [
    DATA_STATS_DIR / "non_even_min50max100_extract_single_page_no_cot_v1.npz",
    DATA_STATS_DIR / "non_even_min50max100_extract_multi_page_no_cot_v1.npz",
    DATA_STATS_DIR / "non_even_min50max100_math_all_page_no_cot_v1.npz",
]

PANEL_TITLES = ["Extract-single", "Extract-multi", "Reasoning"]

TAG = "min50max100"
OUTPUT_PREFIX = "4_distribution_panels_non_even"


# ------------------------------- styling ----------------------------------- #

# Bins / range
BINS = 50                     # number of histogram bins
XLIM = (48, 128)              # None => auto from data; or e.g. (0, 130) to clamp

# Colors
ocean_breeze = [
    "#BFDFD2",
    "#51999F",
    "#4198AC",
    "#7BC0CD",
    "#DBCB92",
    "#ECB66C",
    "#EA9E58",
    "#ED8D5A",
]
TOKEN_COLOR = ocean_breeze[2]
BAR_EDGE_COLOR = "none"       # set "#333333" if you want black borders back
BAR_LINEWIDTH = 0.0
BAR_ALPHA = 1.0

# Canvas (inches). Match the VQA/OCR distribution figures.
FIG_WIDTH = 9.6
FIG_HEIGHT = 2.6
SHARE_Y = True                # all panels share the same y range

# Y-axis units. True => count divided by K with label "Count (K)".
Y_IN_THOUSANDS = True
EFFECTIVE_REPEAT_FACTOR = 2   # count long-only data twice in the displayed histogram

# Font sizes
TITLE_SIZE = 12
XLABEL_SIZE = 11
YLABEL_SIZE = 11
TICK_SIZE = 10

# Font weight: "bold" or "normal"
LABEL_WEIGHT = "bold"
TITLE_WEIGHT = "bold"

# Spines
HIDE_TOP_RIGHT_SPINES = True

# Save
DPI = 220

# K definition. Keep this consistent with 2_plot_distribution.py.
K = 1000


# ----------------------------- plotting core -------------------------------- #


def plot_hist(ax, data, *, color, xlabel, ylabel):
    """Plain ax.hist with the styling knobs above; bin edges/range come from BINS/XLIM."""
    count_weight = EFFECTIVE_REPEAT_FACTOR / K if Y_IN_THOUSANDS else EFFECTIVE_REPEAT_FACTOR
    weights = np.full_like(data, count_weight, dtype=float)

    ax.hist(
        data,
        bins=BINS,
        range=XLIM,                    # None => matplotlib uses (data.min, data.max)
        color=color,
        edgecolor=BAR_EDGE_COLOR,
        linewidth=BAR_LINEWIDTH,
        alpha=BAR_ALPHA,
        weights=weights,
    )
    if XLIM is not None:
        ax.set_xlim(XLIM)

    ax.set_xlabel(xlabel, fontweight=LABEL_WEIGHT, fontsize=XLABEL_SIZE)
    ax.set_ylabel(ylabel, fontweight=LABEL_WEIGHT, fontsize=YLABEL_SIZE)
    ax.tick_params(axis="both", which="both", direction="out", length=3, labelsize=TICK_SIZE)

    if HIDE_TOP_RIGHT_SPINES:
        for spine in ("top", "right"):
            ax.spines[spine].set_visible(False)


# --------------------------------- main ------------------------------------- #


def main() -> None:
    missing = [str(p) for p in NPZ_FILES if not p.is_file()]
    if missing:
        raise FileNotFoundError(
            "Missing input .npz files:\n  "
            + "\n  ".join(missing)
            + f"\nEdit DATA_STATS_DIR / NPZ_FILES at the top of {Path(__file__).name}."
        )

    SAVE_DIR.mkdir(parents=True, exist_ok=True)

    n = len(NPZ_FILES)
    fig, axes = plt.subplots(1, n, figsize=(FIG_WIDTH, FIG_HEIGHT), sharey=SHARE_Y)
    if n == 1:
        axes = [axes]

    ylabel_text = "Count (K)" if Y_IN_THOUSANDS else "Count"

    for i, (ax, npz_path, title) in enumerate(zip(axes, NPZ_FILES, PANEL_TITLES)):
        d = np.load(npz_path)
        tokens_K = d["token_count"] / K

        ylabel = ylabel_text if i == 0 else ""
        plot_hist(
            ax,
            tokens_K,
            color=TOKEN_COLOR,
            xlabel="# Token (K)",
            ylabel=ylabel,
        )
        ax.set_title(title, fontsize=TITLE_SIZE, fontweight=TITLE_WEIGHT)

    fig.tight_layout()

    out_png = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.png"
    out_pdf = SAVE_DIR / f"{OUTPUT_PREFIX}_{TAG}.pdf"
    fig.savefig(out_png, dpi=DPI, bbox_inches="tight")
    fig.savefig(out_pdf, bbox_inches="tight")
    plt.close(fig)
    print(f"saved   : {out_png}")
    print(f"saved   : {out_pdf}")


if __name__ == "__main__":
    main()


==> scripts_figure/5_plot_length_distribution_avg.py <==
#!/usr/bin/env python3
"""Plot AVG-only summary for the length-distribution ablation.

This figure is intended as a compact main-text replacement for the full
benchmark-by-benchmark Table 2. The full table can remain in the appendix.
"""

from __future__ import annotations

import os
from pathlib import Path

import numpy as np


REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"
OUTPUT_PREFIX = "5_table2_length_distribution_avg"

os.environ.setdefault("MPLCONFIGDIR", str(REPO_ROOT / "results" / "matplotlib-cache"))
os.environ.setdefault("XDG_CACHE_HOME", str(REPO_ROOT / "results" / "cache"))

import matplotlib.pyplot as plt

# Compact size for wrapfigure-style placement in the main text.
FIG_WIDTH = 3.35
FIG_HEIGHT = 1.85
DPI = 300

POOL_NATIVE_COLOR = "#4198AC"
LONG_BIASED_COLOR = "#EA9E58"
EDGE_COLOR = "#FFFFFF"
TEXT_COLOR = "#000000"

# AVG column copied from the LaTeX table labeled tab:length_distribution.
DATA = [
    {"task": "Extract-single", "pool_native": 55.69, "long_biased": 54.37},
    {"task": "Extract-multi", "pool_native": 56.90, "long_biased": 56.76},
    {"task": "Reasoning", "pool_native": 56.47, "long_biased": 54.79},
]


def main() -> None:
    tasks = [item["task"] for item in DATA]
    pool_native = [item["pool_native"] for item in DATA]
    long_biased = [item["long_biased"] for item in DATA]
    diffs = [pool - biased for pool, biased in zip(pool_native, long_biased)]

    x = np.arange(len(tasks))
    width = 0.34

    plt.style.use("ggplot")
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            # Default font size, used as fallback for any text not covered below
            # (e.g. ax.text labels inside the bars and the diff annotations).
            "font.size": 8,
            # Axis title font size (e.g. the "AVG score" y-label set via ax.set_ylabel).
            "axes.labelsize": 10,
            # Numeric tick-label font size on the x-axis (e.g. "Extract-single").
            "xtick.labelsize": 10,
            # Numeric tick-label font size on the y-axis (e.g. 53, 54, ...).
            "ytick.labelsize": 9,
            # Legend text font size ("pool-native (ours)" / "long-biased").
            "legend.fontsize": 7.5,
            # Color of the axis titles (e.g. y-axis "AVG score").
            "axes.labelcolor": TEXT_COLOR,
            # Color of the x-axis tick labels.
            "xtick.color": TEXT_COLOR,
            # Color of the y-axis tick labels.
            "ytick.color": TEXT_COLOR,
            # Default color for any other text drawn via ax.text/fig.text.
            "text.color": TEXT_COLOR,
            # Embed TrueType fonts in PDF/PS output (required by NeurIPS).
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig, ax = plt.subplots(figsize=(FIG_WIDTH, FIG_HEIGHT), dpi=DPI)
    fig.patch.set_facecolor("white")
    long_biased_bars = ax.bar(
        x - width / 2,
        long_biased,
        width,
        label="long-biased",
        color=LONG_BIASED_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )
    pool_native_bars = ax.bar(
        x + width / 2,
        pool_native,
        width,
        label="pool-native (ours)",
        color=POOL_NATIVE_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )

    for bars in (long_biased_bars, pool_native_bars):
        for bar in bars:
            height = bar.get_height()
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                height - 0.18,
                f"{height:.1f}",
                ha="center",
                va="top",
                fontsize=6.5,
                color="white",
                fontweight="bold",
            )

    for xpos, value, diff in zip(x + width / 2, pool_native, diffs):
        ax.text(
            xpos,
            value + 0.25,
            f"+{diff:.1f}",
            ha="center",
            va="bottom",
            fontsize=6.5,
            color=POOL_NATIVE_COLOR,
            fontweight="bold",
        )

    ax.set_ylabel("AVG. Score")
    ax.set_xticks(x)
    ax.set_xticklabels(tasks)
    ax.set_ylim(52.0, 58.0)
    ax.set_yticks([52, 54, 56, 58])
    ax.grid(axis="x", visible=False)
    ax.legend(
        loc="upper left",
        bbox_to_anchor=(0.02, 0.98),
        frameon=False,
        ncol=1,
        handlelength=1.2,
        handletextpad=0.35,
        borderaxespad=0.0,
    )
    for text in ax.get_legend().get_texts():
        text.set_color(TEXT_COLOR)

    ax.tick_params(axis="both", colors=TEXT_COLOR, length=2.5, width=0.6)

    SAVE_DIR.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(SAVE_DIR / f"{OUTPUT_PREFIX}.{ext}", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts_figure/6_plot_short_mix_long_vqa_avg.py <==
#!/usr/bin/env python3
"""Plot AVG-only summary for the short-data mixture long-doc VQA ablation."""

from __future__ import annotations

import os
from pathlib import Path

import numpy as np


REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"
OUTPUT_PREFIX = "6_short_mix_long_vqa_avg"

os.environ.setdefault("MPLCONFIGDIR", str(REPO_ROOT / "results" / "matplotlib-cache"))
os.environ.setdefault("XDG_CACHE_HOME", str(REPO_ROOT / "results" / "cache"))

import matplotlib.pyplot as plt

# Compact size for wrapfigure-style placement in the main text.
FIG_WIDTH = 2.1
FIG_HEIGHT = 1.55
DPI = 300

AXIS_LEFT = 0.08
AXIS_BOTTOM = 0.15
AXIS_SIZE = 0.5
AXIS_GAP = 0.1
TITLE_PAD = 4
XLABEL_Y = 0

AVG64_COLOR = "#4198AC"
OVERALL_COLOR = "#EA9E58"
MARKER_EDGE_COLOR = "#FFFFFF"
TEXT_COLOR = "#000000"
SPINE_COLOR = "#C9C9C9"

# AVG columns copied from the LaTeX table labeled tab:short_mix_long_vqa.
DATA = [
    {"short_ratio": 0, "avg64": 59.56, "overall": 57.70},
    {"short_ratio": 20, "avg64": 55.98, "overall": 55.57},
    {"short_ratio": 40, "avg64": 57.19, "overall": 57.01},
    {"short_ratio": 60, "avg64": 57.38, "overall": 56.95},
    {"short_ratio": 80, "avg64": 57.17, "overall": 56.60},
]

PANELS = [
    {
        "title": "64K AVG↑",
        "key": "avg64",
        "color": AVG64_COLOR,
        "ylim": (55.5, 60.2),
        "yticks": [56, 58, 60],
        "label_offsets": [(5.5, -0.3), (7, 0), (0, 5), (0, 5), (-1, -3)],
    },
    {
        "title": "Overall AVG↑",
        "key": "overall",
        "color": OVERALL_COLOR,
        "ylim": (55.0, 58.5),
        "yticks": [55, 56, 57, 58],
        "label_offsets": [(2, 0), (0, 12), (0, 5), (0, 5), (-1, -3)],
    },
]


def main() -> None:
    ratios = np.array([item["short_ratio"] for item in DATA])

    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "font.size": 8,
            "axes.titlesize": 8.5,
            "axes.labelsize": 8,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.labelcolor": TEXT_COLOR,
            "xtick.color": TEXT_COLOR,
            "ytick.color": TEXT_COLOR,
            "text.color": TEXT_COLOR,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig = plt.figure(figsize=(FIG_WIDTH, FIG_HEIGHT), dpi=DPI)
    fig.patch.set_facecolor("white")
    axes = [
        fig.add_axes([AXIS_LEFT, AXIS_BOTTOM, AXIS_SIZE, AXIS_SIZE]),
        fig.add_axes([AXIS_LEFT + AXIS_SIZE + AXIS_GAP, AXIS_BOTTOM, AXIS_SIZE, AXIS_SIZE]),
    ]

    for ax, panel in zip(axes, PANELS):
        scores = np.array([item[panel["key"]] for item in DATA])
        ax.plot(
            ratios,
            scores,
            color=panel["color"],
            linewidth=1.2,
            marker="o",
            markersize=2.8,
            markerfacecolor=panel["color"],
            markeredgecolor=MARKER_EDGE_COLOR,
            markeredgewidth=0,
        )
        for x_value, score, offset in zip(ratios, scores, panel["label_offsets"]):
            ax.annotate(
                f"{score:.2f}",
                (x_value, score),
                xytext=offset,
                textcoords="offset points",
                ha="left" if offset[0] > 0 else "right" if offset[0] < 0 else "center",
                va="bottom" if offset[1] >= 0 else "top",
                fontsize=6.5,
                color=TEXT_COLOR,
            )
        ax.set_title(panel["title"], pad=TITLE_PAD, color=TEXT_COLOR)
        ax.set_xticks(ratios)
        ax.set_xticklabels([str(ratio) for ratio in ratios])
        ax.set_ylim(panel["ylim"])
        ax.set_yticks(panel["yticks"])
        ax.grid(False)
        for spine in ax.spines.values():
            spine.set_color(SPINE_COLOR)
            spine.set_linewidth(0.8)
        ax.tick_params(axis="both", colors=TEXT_COLOR, length=2.5, width=0.6, pad=1.5)

    center_x = AXIS_LEFT + AXIS_SIZE + AXIS_GAP / 2
    fig.text(center_x, XLABEL_Y, "Short Data Ratio (%)", ha="center", va="center", fontsize=8.5, color=TEXT_COLOR)

    SAVE_DIR.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(SAVE_DIR / f"{OUTPUT_PREFIX}.{ext}", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts_figure/7_plot_generalization_niah.py <==
#!/usr/bin/env python3
"""Plot AVG-only summary for the MM-NIAH generalization table.

This figure is intended as a compact main-text replacement for the full
benchmark-by-benchmark Table tab:generalization_niah. The full per-model
table can remain in the appendix.
"""

from __future__ import annotations

import os
from pathlib import Path

import numpy as np


REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"
OUTPUT_PREFIX = "7_table8_generalization_niah"

os.environ.setdefault("MPLCONFIGDIR", str(REPO_ROOT / "results" / "matplotlib-cache"))
os.environ.setdefault("XDG_CACHE_HOME", str(REPO_ROOT / "results" / "cache"))

import matplotlib.pyplot as plt

# Compact size for wrapfigure-style placement in the main text.
FIG_WIDTH = 3.35
FIG_HEIGHT = 1.85
DPI = 300

# Ocean Breeze palette. Use a different pair from Figure 5 to avoid making all
# compact grouped-bar figures look identical.
QWEN_COLOR = "#ECB66C"   # lighter warm orange — baseline
OURS_COLOR = "#51999F"   # muted teal          — our model
EDGE_COLOR = "#FFFFFF"
TEXT_COLOR = "#000000"

# Per-task scores copied from the LaTeX table labeled tab:generalization_niah.
# Each entry stores (64K, 128K). Bars in the figure show the mean over the two.
DATA = [
    {"task": "Retrieval", "qwen": (50.00, 11.33), "ours": (74.83, 57.83)},
    {"task": "Counting",  "qwen": (6.00, 16.33),  "ours": (27.67, 8.67)},
    {"task": "Reasoning", "qwen": (27.50, 8.83),  "ours": (67.33, 60.33)},
    {"task": "AVG.",      "qwen": (27.83, 12.17), "ours": (56.61, 42.28)},
]


def main() -> None:
    tasks = [item["task"] for item in DATA]
    qwen = [sum(item["qwen"]) / 2 for item in DATA]
    ours = [sum(item["ours"]) / 2 for item in DATA]
    diffs = [o - q for q, o in zip(qwen, ours)]

    x = np.arange(len(tasks))
    width = 0.34

    plt.style.use("ggplot")
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            # Default font size, fallback for any text not covered below
            # (e.g. ax.text labels inside the bars and the diff annotations).
            "font.size": 8,
            # Axis title font size (e.g. y-label set via ax.set_ylabel).
            "axes.labelsize": 9,
            # x-axis tick-label font size (e.g. "Retrieval", "Counting", ...).
            "xtick.labelsize": 9,
            # y-axis tick-label font size (e.g. 10, 20, 30, ...).
            "ytick.labelsize": 9,
            # Legend text font size.
            "legend.fontsize": 8,
            # Color of axis titles.
            "axes.labelcolor": TEXT_COLOR,
            # Color of the x-/y-axis tick labels.
            "xtick.color": TEXT_COLOR,
            "ytick.color": TEXT_COLOR,
            # Default color for text drawn via ax.text/fig.text.
            "text.color": TEXT_COLOR,
            # Embed TrueType fonts in PDF/PS output (required by NeurIPS).
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig, ax = plt.subplots(figsize=(FIG_WIDTH, FIG_HEIGHT), dpi=DPI)
    fig.patch.set_facecolor("white")
    qwen_bars = ax.bar(
        x - width / 2,
        qwen,
        width,
        label="Qwen2.5-VL-7B",
        color=QWEN_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )
    ours_bars = ax.bar(
        x + width / 2,
        ours,
        width,
        label="MMProLong (ours)",
        color=OURS_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )

    for bars in (qwen_bars, ours_bars):
        for bar in bars:
            height = bar.get_height()
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                height - 1.2,
                f"{height:.1f}",
                ha="center",
                va="top",
                fontsize=6.5,
                color="white",
                fontweight="bold",
            )

    for xpos, value, diff in zip(x + width / 2, ours, diffs):
        sign = "+" if diff >= 0 else "-"
        ax.text(
            xpos,
            value + 1.2,
            f"{sign}{abs(diff):.1f}",
            ha="center",
            va="bottom",
            fontsize=6.5,
            color=OURS_COLOR if diff >= 0 else QWEN_COLOR,
            fontweight="bold",
        )

    ax.set_ylabel("MM-NIAH Score")
    ax.set_xticks(x)
    ax.set_xticklabels(tasks)
    ax.set_ylim(0, 85)
    ax.grid(axis="x", visible=False)
    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 0.99),
        frameon=False,
        ncol=2,
        handlelength=1.2,
        handletextpad=0.35,
        columnspacing=0.9,
        borderaxespad=0.0,
    )
    for text in ax.get_legend().get_texts():
        text.set_color(TEXT_COLOR)

    ax.tick_params(axis="both", colors=TEXT_COLOR, length=2.5, width=0.6)

    SAVE_DIR.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(SAVE_DIR / f"{OUTPUT_PREFIX}.{ext}", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts_figure/8_plot_generalization_video.py <==
#!/usr/bin/env python3
"""Plot grouped-bar summary for the long-video generalization table."""

from __future__ import annotations

import os
from pathlib import Path

import numpy as np


REPO_ROOT = Path(__file__).resolve().parents[1]
SAVE_DIR = REPO_ROOT / "figures"
OUTPUT_PREFIX = "8_table10_generalization_video"

os.environ.setdefault("MPLCONFIGDIR", str(REPO_ROOT / "results" / "matplotlib-cache"))
os.environ.setdefault("XDG_CACHE_HOME", str(REPO_ROOT / "results" / "cache"))

import matplotlib.pyplot as plt

# Compact size for wrapfigure-style placement in the main text.
FIG_WIDTH = 3.35
FIG_HEIGHT = 1.65
DPI = 300

# Ocean Breeze palette. Use a different pair from Figures 5/7 so the three
# compact grouped-bar figures do not look identical.
QWEN_COLOR = "#ED8D5A"
OURS_COLOR = "#51999F"
EDGE_COLOR = "#FFFFFF"
GRID_COLOR = "#E6E6E6"
SPINE_COLOR = "#C9C9C9"
TEXT_COLOR = "#000000"

# Scores copied from the LaTeX table labeled tab:generalization_video.
DATA = [
    {"task": "Video-MME", "qwen": 65.10, "ours": 67.78},
    {"task": "MLVU", "qwen": 70.20, "ours": 73.55},
    {"task": "LongVideoBench", "qwen": 60.43, "ours": 62.08},
]


def main() -> None:
    tasks = [item["task"] for item in DATA]
    qwen = [item["qwen"] for item in DATA]
    ours = [item["ours"] for item in DATA]
    diffs = [o - q for q, o in zip(qwen, ours)]

    x = np.arange(len(tasks))
    width = 0.34

    plt.style.use("default")
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "font.size": 8,
            "axes.labelsize": 10,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "legend.fontsize": 7,
            "axes.labelcolor": TEXT_COLOR,
            "xtick.color": TEXT_COLOR,
            "ytick.color": TEXT_COLOR,
            "text.color": TEXT_COLOR,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig, ax = plt.subplots(figsize=(FIG_WIDTH, FIG_HEIGHT), dpi=DPI)
    fig.patch.set_facecolor("white")
    ax.set_facecolor("white")
    qwen_bars = ax.bar(
        x - width / 2,
        qwen,
        width,
        label="Qwen2.5-VL-7B",
        color=QWEN_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )
    ours_bars = ax.bar(
        x + width / 2,
        ours,
        width,
        label="MMProLong (ours)",
        color=OURS_COLOR,
        edgecolor=EDGE_COLOR,
        linewidth=0.6,
    )

    for bars in (qwen_bars, ours_bars):
        for bar in bars:
            height = bar.get_height()
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                height - 0.45,
                f"{height:.1f}",
                ha="center",
                va="top",
                fontsize=6.5,
                color="white",
                fontweight="bold",
            )

    for xpos, value, diff in zip(x + width / 2, ours, diffs):
        ax.text(
            xpos,
            value + 0.55,
            f"+{diff:.1f}",
            ha="center",
            va="bottom",
            fontsize=6.5,
            color=OURS_COLOR,
            fontweight="bold",
        )

    ax.set_ylabel("Score")
    ax.set_xticks(x)
    ax.set_xticklabels(tasks)
    ax.set_ylim(58, 76)
    ax.set_yticks([60, 65, 70, 75])
    ax.set_axisbelow(True)
    ax.grid(axis="y", color=GRID_COLOR, linewidth=0.8)
    ax.grid(axis="x", visible=False)
    ax.legend(
        loc="upper left",
        bbox_to_anchor=(0.02, 0.98),
        frameon=False,
        ncol=1,
        handlelength=1.2,
        handletextpad=0.35,
        borderaxespad=0.0,
    )
    for text in ax.get_legend().get_texts():
        text.set_color(TEXT_COLOR)

    for spine in ax.spines.values():
        spine.set_color(SPINE_COLOR)
        spine.set_linewidth(0.8)

    ax.tick_params(axis="both", colors=TEXT_COLOR, length=2.5, width=0.6)

    SAVE_DIR.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(SAVE_DIR / f"{OUTPUT_PREFIX}.{ext}", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> scripts_table/10_build_video_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the long-video generalization table.

The script reads scored TSVs from the ForVideo evaluation folders and reports
the aggregate scores for Video-MME, MLVU, and LongVideoBench.
"""

from __future__ import annotations

import argparse
import csv
import glob
import sys
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/short_context_evaluation"
)

@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str
    report_video_avg: float | None = None
    report_mlvu: float | None = None


ROWS = [
    RowSpec("Qwen2.5-VL-7B", "Qwen2.5-VL-7B-Instruct-ForVideo", 65.1, 70.2),
    RowSpec(r"\modelname", "Qwen2.5-VL-7B-Instruct-ForVideo-Long-32K"),
]


def read_tsv(path: Path) -> list[dict[str, str]]:
    csv.field_size_limit(sys.maxsize)
    with path.open(newline="") as f:
        return list(csv.DictReader(f, delimiter="\t"))


def latest_score_file(eval_root: Path, rel_dir: str, suffix: str) -> Path:
    pattern = str(eval_root / rel_dir / "**" / f"*_{suffix}")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    # Prefer timestamped runs over the copied score files at the model root.
    timestamped = [path for path in matches if "/T" in path]
    return Path((timestamped or matches)[-1])


def mean(values: list[float]) -> float:
    if not values:
        raise ValueError("Cannot average an empty list")
    return sum(values) / len(values)


def collect_score_avg(eval_root: Path, rel_dir: str, suffix: str) -> float:
    score_path = latest_score_file(eval_root, rel_dir, suffix)
    scores = [float(row["score"]) for row in read_tsv(score_path)]
    return mean(scores) * 100


def collect_video_mme(eval_root: Path, rel_dir: str) -> float:
    score_path = latest_score_file(eval_root, rel_dir, "Video-MME_1fps_score.tsv")
    all_scores: list[float] = []

    for row in read_tsv(score_path):
        all_scores.append(float(row["score"]))

    return mean(all_scores) * 100


def collect_mlvu(eval_root: Path, rel_dir: str) -> float:
    return collect_score_avg(eval_root, rel_dir, "MLVU_MCQ_1fps_score.tsv")


def collect_longvideobench(eval_root: Path, rel_dir: str) -> float:
    return collect_score_avg(eval_root, rel_dir, "LongVideoBench_1fps_score.tsv")


def fmt(value: float, bold: bool = False) -> str:
    text = f"{value:.2f}".rstrip("0").rstrip(".")
    return rf"\textbf{{{text}}}" if bold else text


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    args = parser.parse_args()

    rows_with_scores = []
    for row in ROWS:
        video_avg = collect_video_mme(args.eval_root, row.rel_dir)
        video_avg = row.report_video_avg or video_avg
        mlvu = row.report_mlvu or collect_mlvu(args.eval_root, row.rel_dir)
        longvideobench = collect_longvideobench(args.eval_root, row.rel_dir)
        rows_with_scores.append((row, [video_avg, mlvu, longvideobench]))

    maxima = [
        max(scores[col_idx] for _, scores in rows_with_scores)
        for col_idx in range(len(rows_with_scores[0][1]))
    ]

    print("% Generated by scripts/10_build_video_table.py")
    print("% Columns: Video-MME avg, MLVU MCQ avg, and LongVideoBench avg.")
    for row, scores in rows_with_scores:
        cells = [row.name]
        cells.extend(fmt(value, value == maxima[idx]) for idx, value in enumerate(scores))
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/11_build_longer_context_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for longer-context generalization.

The table reports MMLongBench-Doc, LongDocURL, SlideVQA, and their macro
average at 256K and 512K context lengths.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "SLIDE"),
]
LENGTHS = ["K256", "K512"]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str


ROWS = [
    RowSpec("Qwen2.5-VL-7B", "Qwen2.5-VL-7B-Instruct_vllm_f1"),
    RowSpec("Gemma3-4B", "gemma-3-4b-it_vllm_f1"),
    RowSpec("Gemma3-12B", "gemma-3-12b-it_vllm_f1"),
    RowSpec(
        r"\modelname",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix8_2/"
        "global_step_1193",
    ),
]

SCORE_OVERRIDES = {
    # Gemma3-12B fails on the many-image 512K SlideVQA setting and receives 0.
    ("gemma-3-12b-it_vllm_f1", "slidevqa", "K512"): 0.0,
}


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path | None:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        return None

    # Ignore accidental Finder copies if both original and copy exist.
    non_copies = [path for path in matches if " copy" not in Path(path).name]
    matches = non_copies or matches

    if len(matches) > 1:
        raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def mean(values: list[float | None]) -> float | None:
    if not values or any(value is None for value in values):
        return None
    return sum(value for value in values if value is not None) / len(values)


def max_present(values: list[float | None]) -> float | None:
    present = [value for value in values if value is not None]
    if not present:
        raise ValueError("Cannot average an empty list")
    return max(present)


def collect_length_scores(eval_root: Path, row: RowSpec, length: str) -> list[float | None]:
    scores = []
    for benchmark, _ in BENCHMARKS:
        score_path = find_score_file(eval_root, row.rel_dir, benchmark, length)
        override = SCORE_OVERRIDES.get((row.rel_dir, benchmark, length))
        scores.append(override if score_path is None else read_score(score_path))
    return scores + [mean(scores)]


def fmt(value: float | None, bold: bool = False) -> str:
    if value is None:
        return "--"
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    args = parser.parse_args()

    rows_with_scores = []
    for row in ROWS:
        scores = []
        for length in LENGTHS:
            scores.extend(collect_length_scores(args.eval_root, row, length))
        length_avgs = [scores[idx] for idx in range(3, len(scores), 4)]
        rows_with_scores.append((row, scores + [mean(length_avgs)]))

    maxima = [
        max_present([scores[col_idx] for _, scores in rows_with_scores])
        for col_idx in range(len(rows_with_scores[0][1]))
    ]

    print("% Generated by scripts/11_build_longer_context_table.py")
    print("% Columns per length: MMLB-D, LD-URL, SLIDE, AVG.; final column: overall AVG.")
    for row, scores in rows_with_scores:
        cells = [row.name]
        cells.extend(fmt(value, value == maxima[idx]) for idx, value in enumerate(scores))
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/12_build_longvqa_data_stats_table.py <==
#!/usr/bin/env python3
"""Build LaTeX table for default long-document VQA data statistics.

Reads the compact JSON statistics produced alongside the `.npz` files and prints a
LaTeX table matching Appendix `tab:longvqa_uniform_data_stats`.

Run from the paper repo root:

    python3 scripts_table/12_build_longvqa_data_stats_table.py

The default input directory is:
    ~/Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats

Token counts are reported in K tokens with 1K = TOKEN_K_BASE tokens.
"""

from __future__ import annotations

import json
from pathlib import Path


DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

ROWS = [
    ("\\extractsingle", "extract_single_page_no_cot_v1-par120.json"),
    ("\\extractmulti", "extract_multi_page_no_cot_v1-par120.json"),
    ("\\reasoningtask", "math_all_page_no_cot_v1-par120.json"),
]

TOKEN_K_BASE = 1000.0


def fmt_int(value: float | int) -> str:
    return f"{int(round(value)):,}".replace(",", "{,}")


def fmt_one(value: float) -> str:
    return f"{value:.1f}"


def fmt_two(value: float) -> str:
    return f"{value:.2f}"


def load_stats(path: Path) -> dict:
    with path.open("r", encoding="utf-8") as f:
        return json.load(f)


def row_values(stats: dict) -> dict:
    return {
        "samples": stats["samples"],
        "avg_pages": stats["pages"]["mean"],
        "avg_tokens_k": stats["tokens"]["mean"] / TOKEN_K_BASE,
        "total_tokens_b": stats["tokens"]["sum"] / 1e9,
        "page_min": stats["pages"]["min"],
        "page_max": stats["pages"]["max"],
        "token_min_k": stats["tokens"]["min"] / TOKEN_K_BASE,
        "token_max_k": stats["tokens"]["max"] / TOKEN_K_BASE,
        "token_sum": stats["tokens"]["sum"],
        "page_sum": stats["pages"]["sum"],
    }


def make_table() -> str:
    loaded = []
    for task, filename in ROWS:
        path = DATA_STATS_DIR / filename
        if not path.is_file():
            raise FileNotFoundError(f"Missing input stats file: {path}")
        loaded.append((task, row_values(load_stats(path))))

    total_samples = sum(v["samples"] for _, v in loaded)
    total_token_sum = sum(v["token_sum"] for _, v in loaded)
    total_page_sum = sum(v["page_sum"] for _, v in loaded)
    total = {
        "samples": total_samples,
        "avg_pages": total_page_sum / total_samples,
        "avg_tokens_k": total_token_sum / total_samples / TOKEN_K_BASE,
        "total_tokens_b": total_token_sum / 1e9,
        "page_min": min(v["page_min"] for _, v in loaded),
        "page_max": max(v["page_max"] for _, v in loaded),
        "token_min_k": min(v["token_min_k"] for _, v in loaded),
        "token_max_k": max(v["token_max_k"] for _, v in loaded),
    }

    lines = [
        r"\begin{table}[t]",
        r"    \centering",
        r"    \caption{Statistics of the default long-document VQA training data under the pool-native length distribution. Token counts are reported in K tokens with $1\mathrm{K}=1000$ tokens.}",
        r"    \label{tab:longvqa_uniform_data_stats}",
        r"    \small",
        r"    \setlength{\tabcolsep}{5pt}",
        r"    \begin{tabular}{lrrrrrr}",
        r"    \toprule",
        r"    \textbf{Task} & \textbf{\# Samples} & \textbf{Avg. Pages} & \textbf{Avg. Tokens (K)} & \textbf{Total Tokens (B)} & \textbf{Page Range} & \textbf{Token Range (K)} \\",
        r"    \midrule",
    ]

    for task, v in loaded:
        lines.append(
            "    "
            + task
            + f" & {fmt_int(v['samples'])} & {fmt_one(v['avg_pages'])} & {fmt_one(v['avg_tokens_k'])}"
            + f" & {fmt_two(v['total_tokens_b'])}"
            + f" & $[{int(v['page_min'])}, {int(v['page_max'])}]$"
            + f" & $[{fmt_one(v['token_min_k'])}, {fmt_one(v['token_max_k'])}]$ \\\\"
        )

    lines.extend(
        [
            r"    \midrule",
            "    "
            + r"\textbf{Total}"
            + f" & \\textbf{{{fmt_int(total['samples'])}}} & {fmt_one(total['avg_pages'])} & {fmt_one(total['avg_tokens_k'])}"
            + f" & \\textbf{{{fmt_two(total['total_tokens_b'])}}}"
            + f" & $[{int(total['page_min'])}, {int(total['page_max'])}]$"
            + f" & $[{fmt_one(total['token_min_k'])}, {fmt_one(total['token_max_k'])}]$ \\\\",
            r"    \bottomrule",
            r"    \end{tabular}",
            r"\end{table}",
        ]
    )

    return "\n".join(lines)


def main() -> None:
    print(make_table())


if __name__ == "__main__":
    main()


==> scripts_table/13_build_ocr_data_stats_table.py <==
#!/usr/bin/env python3
"""Build LaTeX table for OCR transcription data statistics.

This intentionally copies the structure of
`12_build_longvqa_data_stats_table.py` instead of importing/reusing it, so each
appendix table is independently reproducible.

Run from the paper repo root:

    python3 scripts_table/13_build_ocr_data_stats_table.py

The default input directory is:
    ~/Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats

Token counts are reported in K tokens using TOKEN_K_BASE below. Keep this value
consistent with `12_build_longvqa_data_stats_table.py` unless the paper changes
its reporting convention.
"""

from __future__ import annotations

import json
from pathlib import Path


DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

ROWS = [
    ("\\ocrfull", "long_ocr_data_144dpi_veomni_v1_1.json"),
    ("\\ocrneedle", "needle_page_ocr_data_144dpi_veomni_v1_1.json"),
]

TOKEN_K_BASE = 1000.0


def fmt_int(value: float | int) -> str:
    return f"{int(round(value)):,}".replace(",", "{,}")


def fmt_one(value: float) -> str:
    return f"{value:.1f}"


def fmt_two(value: float) -> str:
    return f"{value:.2f}"


def load_stats(path: Path) -> dict:
    with path.open("r", encoding="utf-8") as f:
        return json.load(f)


def row_values(stats: dict) -> dict:
    return {
        "samples": stats["samples"],
        "avg_pages": stats["pages"]["mean"],
        "avg_tokens_k": stats["tokens"]["mean"] / TOKEN_K_BASE,
        "total_tokens_b": stats["tokens"]["sum"] / 1e9,
        "page_min": stats["pages"]["min"],
        "page_max": stats["pages"]["max"],
        "token_min_k": stats["tokens"]["min"] / TOKEN_K_BASE,
        "token_max_k": stats["tokens"]["max"] / TOKEN_K_BASE,
        "token_sum": stats["tokens"]["sum"],
        "page_sum": stats["pages"]["sum"],
    }


def make_table() -> str:
    loaded = []
    for task, filename in ROWS:
        path = DATA_STATS_DIR / filename
        if not path.is_file():
            raise FileNotFoundError(f"Missing input stats file: {path}")
        loaded.append((task, row_values(load_stats(path))))

    total_samples = sum(v["samples"] for _, v in loaded)
    total_token_sum = sum(v["token_sum"] for _, v in loaded)
    total_page_sum = sum(v["page_sum"] for _, v in loaded)
    total = {
        "samples": total_samples,
        "avg_pages": total_page_sum / total_samples,
        "avg_tokens_k": total_token_sum / total_samples / TOKEN_K_BASE,
        "total_tokens_b": total_token_sum / 1e9,
        "page_min": min(v["page_min"] for _, v in loaded),
        "page_max": max(v["page_max"] for _, v in loaded),
        "token_min_k": min(v["token_min_k"] for _, v in loaded),
        "token_max_k": max(v["token_max_k"] for _, v in loaded),
    }

    lines = [
        r"\begin{table}[t]",
        r"    \centering",
        r"    \caption{Statistics of the OCR transcription training data. Token counts are reported in K tokens with $1\mathrm{K}=1000$ tokens.}",
        r"    \label{tab:ocr_data_stats}",
        r"    \small",
        r"    \setlength{\tabcolsep}{5pt}",
        r"    \begin{tabular}{lrrrrrr}",
        r"    \toprule",
        r"    \textbf{Task} & \textbf{\# Samples} & \textbf{Avg. Pages} & \textbf{Avg. Tokens (K)} & \textbf{Total Tokens (B)} & \textbf{Page Range} & \textbf{Token Range (K)} \\",
        r"    \midrule",
    ]

    for task, v in loaded:
        lines.append(
            "    "
            + task
            + f" & {fmt_int(v['samples'])} & {fmt_one(v['avg_pages'])} & {fmt_one(v['avg_tokens_k'])}"
            + f" & {fmt_two(v['total_tokens_b'])}"
            + f" & $[{int(v['page_min'])}, {int(v['page_max'])}]$"
            + f" & $[{fmt_one(v['token_min_k'])}, {fmt_one(v['token_max_k'])}]$ \\\\"
        )

    lines.extend(
        [
            r"    \midrule",
            "    "
            + r"\textbf{Total}"
            + f" & \\textbf{{{fmt_int(total['samples'])}}} & {fmt_one(total['avg_pages'])} & {fmt_one(total['avg_tokens_k'])}"
            + f" & \\textbf{{{fmt_two(total['total_tokens_b'])}}}"
            + f" & $[{int(total['page_min'])}, {int(total['page_max'])}]$"
            + f" & $[{fmt_one(total['token_min_k'])}, {fmt_one(total['token_max_k'])}]$ \\\\",
            r"    \bottomrule",
            r"    \end{tabular}",
            r"\end{table}",
        ]
    )

    return "\n".join(lines)


def main() -> None:
    print(make_table())


if __name__ == "__main__":
    main()


==> scripts_table/14_build_longvqa_non_even_data_stats_table.py <==
#!/usr/bin/env python3
"""Build LaTeX table for non-even long-document VQA data statistics.

This intentionally copies the structure of
`12_build_longvqa_data_stats_table.py` instead of importing/reusing it, so each
appendix table is independently reproducible.

Run from the paper repo root:

    python3 scripts_table/14_build_longvqa_non_even_data_stats_table.py

The default input directory is:
    ~/Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats

Token counts are reported in K tokens using TOKEN_K_BASE below. Keep this value
consistent with `12_build_longvqa_data_stats_table.py` unless the paper changes
its reporting convention.
"""

from __future__ import annotations

import json
from pathlib import Path


DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

ROWS = [
    ("\\extractsingle", "non_even_min50max100_extract_single_page_no_cot_v1.json"),
    ("\\extractmulti", "non_even_min50max100_extract_multi_page_no_cot_v1.json"),
    ("\\reasoningtask", "non_even_min50max100_math_all_page_no_cot_v1.json"),
]

TOKEN_K_BASE = 1000.0
EFFECTIVE_REPEAT_FACTOR = 2


def fmt_int(value: float | int) -> str:
    return f"{int(round(value)):,}".replace(",", "{,}")


def fmt_one(value: float) -> str:
    return f"{value:.1f}"


def fmt_two(value: float) -> str:
    return f"{value:.2f}"


def load_stats(path: Path) -> dict:
    with path.open("r", encoding="utf-8") as f:
        return json.load(f)


def row_values(stats: dict) -> dict:
    return {
        "samples": stats["samples"] * EFFECTIVE_REPEAT_FACTOR,
        "avg_pages": stats["pages"]["mean"],
        "avg_tokens_k": stats["tokens"]["mean"] / TOKEN_K_BASE,
        "total_tokens_b": stats["tokens"]["sum"] * EFFECTIVE_REPEAT_FACTOR / 1e9,
        "page_min": stats["pages"]["min"],
        "page_max": stats["pages"]["max"],
        "token_min_k": stats["tokens"]["min"] / TOKEN_K_BASE,
        "token_max_k": stats["tokens"]["max"] / TOKEN_K_BASE,
        "token_sum": stats["tokens"]["sum"] * EFFECTIVE_REPEAT_FACTOR,
        "page_sum": stats["pages"]["sum"] * EFFECTIVE_REPEAT_FACTOR,
    }


def make_table() -> str:
    loaded = []
    for task, filename in ROWS:
        path = DATA_STATS_DIR / filename
        if not path.is_file():
            raise FileNotFoundError(f"Missing input stats file: {path}")
        loaded.append((task, row_values(load_stats(path))))

    total_samples = sum(v["samples"] for _, v in loaded)
    total_token_sum = sum(v["token_sum"] for _, v in loaded)
    total_page_sum = sum(v["page_sum"] for _, v in loaded)
    total = {
        "samples": total_samples,
        "avg_pages": total_page_sum / total_samples,
        "avg_tokens_k": total_token_sum / total_samples / TOKEN_K_BASE,
        "total_tokens_b": total_token_sum / 1e9,
        "page_min": min(v["page_min"] for _, v in loaded),
        "page_max": max(v["page_max"] for _, v in loaded),
        "token_min_k": min(v["token_min_k"] for _, v in loaded),
        "token_max_k": max(v["token_max_k"] for _, v in loaded),
    }

    lines = [
        r"\begin{table}[t]",
        r"    \centering",
        r"    \caption{Statistics of the non-even long-document VQA training data. Token counts are reported in K tokens with $1\mathrm{K}=1000$ tokens.}",
        r"    \label{tab:longvqa_non_even_data_stats}",
        r"    \small",
        r"    \setlength{\tabcolsep}{5pt}",
        r"    \begin{tabular}{lrrrrrr}",
        r"    \toprule",
        r"    \textbf{Task} & \textbf{\# Samples} & \textbf{Avg. Pages} & \textbf{Avg. Tokens (K)} & \textbf{Total Tokens (B)} & \textbf{Page Range} & \textbf{Token Range (K)} \\",
        r"    \midrule",
    ]

    for task, v in loaded:
        lines.append(
            "    "
            + task
            + f" & {fmt_int(v['samples'])} & {fmt_one(v['avg_pages'])} & {fmt_one(v['avg_tokens_k'])}"
            + f" & {fmt_two(v['total_tokens_b'])}"
            + f" & $[{int(v['page_min'])}, {int(v['page_max'])}]$"
            + f" & $[{fmt_one(v['token_min_k'])}, {fmt_one(v['token_max_k'])}]$ \\\\"
        )

    lines.extend(
        [
            r"    \midrule",
            "    "
            + r"\textbf{Total}"
            + f" & \\textbf{{{fmt_int(total['samples'])}}} & {fmt_one(total['avg_pages'])} & {fmt_one(total['avg_tokens_k'])}"
            + f" & \\textbf{{{fmt_two(total['total_tokens_b'])}}}"
            + f" & $[{int(total['page_min'])}, {int(total['page_max'])}]$"
            + f" & $[{fmt_one(total['token_min_k'])}, {fmt_one(total['token_max_k'])}]$ \\\\",
            r"    \bottomrule",
            r"    \end{tabular}",
            r"\end{table}",
        ]
    )

    return "\n".join(lines)


def main() -> None:
    print(make_table())


if __name__ == "__main__":
    main()


==> scripts_table/15_build_over_100k_ratio_table.py <==
#!/usr/bin/env python3
"""Build a compact table for the percentage of samples above 100K tokens.

Rows are length distributions and columns are the three long-document VQA tasks.
This script intentionally reads the `.npz` files directly because the JSON stats
only contain aggregate min/max/mean values, not threshold counts.

Run from the paper repo root:

    python3 scripts_table/15_build_over_100k_ratio_table.py
"""

from __future__ import annotations

import ast
import struct
from pathlib import Path
from zipfile import ZipFile


DATA_STATS_DIR = (
    Path.home()
    / "Documents/overleaf_paper/Long_Context_Model_Training_code_doc/data_stats"
)

K_BASE = 1024
THRESHOLD = 100 * K_BASE

ROWS = [
    (
        "pool-native",
        [
            ("\\extractsingle", "extract_single_page_no_cot_v1-par120.npz"),
            ("\\extractmulti", "extract_multi_page_no_cot_v1-par120.npz"),
            ("\\reasoningtask", "math_all_page_no_cot_v1-par120.npz"),
        ],
    ),
    (
        "long-biased",
        [
            ("\\extractsingle", "non_even_min50max100_extract_single_page_no_cot_v1.npz"),
            ("\\extractmulti", "non_even_min50max100_extract_multi_page_no_cot_v1.npz"),
            ("\\reasoningtask", "non_even_min50max100_math_all_page_no_cot_v1.npz"),
        ],
    ),
]


def read_npy_from_npz(npz_path: Path, key: str = "token_count") -> tuple[float, ...]:
    with ZipFile(npz_path) as zf:
        data = zf.read(f"{key}.npy")

    if data[:6] != b"\x93NUMPY":
        raise ValueError(f"Not a NumPy .npy payload: {npz_path}:{key}")

    major = data[6]
    if major == 1:
        header_len = struct.unpack("<H", data[8:10])[0]
        offset = 10
    else:
        header_len = struct.unpack("<I", data[8:12])[0]
        offset = 12

    header = ast.literal_eval(data[offset : offset + header_len].decode("latin1").strip())
    body = memoryview(data)[offset + header_len :]

    dtype = header["descr"]
    if dtype == "<f8":
        fmt, size = "d", 8
    elif dtype == "<i8":
        fmt, size = "q", 8
    elif dtype == "<f4":
        fmt, size = "f", 4
    elif dtype == "<i4":
        fmt, size = "i", 4
    else:
        raise ValueError(f"Unsupported dtype {dtype} in {npz_path}:{key}")

    n = 1
    for dim in header["shape"]:
        n *= dim
    return struct.unpack("<" + fmt * n, body[: n * size])


def pct_over_threshold(npz_name: str) -> float:
    path = DATA_STATS_DIR / npz_name
    if not path.is_file():
        raise FileNotFoundError(f"Missing input file: {path}")
    tokens = read_npy_from_npz(path)
    return 100.0 * sum(1 for x in tokens if x >= THRESHOLD) / len(tokens)


def make_table() -> str:
    lines = [
        r"\begin{table}[t]",
        r"    \centering",
        r"    \caption{Percentage of training samples with token length at least 100K. We use $100\mathrm{K}=102{,}400$ tokens.}",
        r"    \label{tab:over_100k_ratio}",
        r"    \small",
        r"    \setlength{\tabcolsep}{8pt}",
        r"    \begin{tabular}{lccc}",
        r"    \toprule",
        r"    \textbf{Distribution} & \textbf{\extractsingle} & \textbf{\extractmulti} & \textbf{\reasoningtask} \\",
        r"    \midrule",
    ]

    for distribution, tasks in ROWS:
        values = [pct_over_threshold(npz_name) for _, npz_name in tasks]
        cells = " & ".join(f"{v:.1f}\\%" for v in values)
        lines.append(f"    {distribution} & {cells} \\\\")

    lines.extend(
        [
            r"    \bottomrule",
            r"    \end{tabular}",
            r"\end{table}",
        ]
    )
    return "\n".join(lines)


def main() -> None:
    print(make_table())


if __name__ == "__main__":
    main()


==> scripts_table/16_build_mrope_mm_niah_table.py <==
#!/usr/bin/env python3
"""Build MM-NIAH rows for the mRoPE-base ablation models.

This combines:
  - MM-NIAH aggregation logic from `8_build_mm_niah_table.py`;
  - mRoPE model directories from `3_build_mrope_base_table.py`.

For each MM-NIAH subtask, text and image needles are averaged first:
    Ret. = mean(retrieval-text, retrieval-image)
and the per-length average is computed over all six raw text/image scores.

Run from the paper repo root:

    python3 scripts_table/16_build_mrope_mm_niah_table.py
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

SUBTASKS = [
    ("retrieval", "Ret."),
    ("counting", "Count"),
    ("reasoning", "Reas."),
]

MODALITIES = [
    ("text", "Text"),
    ("image", "Image"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class VariantSpec:
    name: str
    rel_dir: str


@dataclass(frozen=True)
class TaskSpec:
    name: str
    variants: tuple[VariantSpec, VariantSpec, VariantSpec]


TASKS = [
    TaskSpec(
        r"\extractsingle",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_single_even_rope2m/global_step_906",
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_single_even/global_step_906",
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_single_even_rope8m/global_step_906",
            ),
        ),
    ),
    TaskSpec(
        r"\extractmulti",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_multi_even_rope2m/global_step_906",
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_multi_even/global_step_906",
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_multi_even_rope8m/global_step_906",
            ),
        ),
    ),
    TaskSpec(
        r"\reasoningtask",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_reasoning_even_rope2m/global_step_906",
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_reasoning_even/global_step_906",
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_reasoning_even_rope8m/global_step_906",
            ),
        ),
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("sub_em", "soft_acc", "mc_acc", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(
    eval_root: Path,
    rel_dir: str,
    subtask: str,
    modality: str,
    length: str,
    prefer_output: str,
    allow_missing: bool,
) -> Path | None:
    task_name = f"{subtask}-{modality}"
    pattern = str(eval_root / rel_dir / f"mm_niah_{task_name}_{task_name}_test_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        if allow_missing:
            return None
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")

    if len(matches) > 1:
        preferred = [path for path in matches if prefer_output in Path(path).name]
        if len(preferred) == 1:
            matches = preferred
        else:
            sampled = [path for path in matches if "_sample_" in Path(path).name]
            if len(sampled) == 1:
                matches = sampled
            else:
                raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")

    return Path(matches[0])


def maybe_round(value: float | None, round_inputs: bool) -> float | None:
    if value is None:
        return None
    return round(value, 2) if round_inputs else value


def avg(values: list[float | None]) -> float | None:
    if any(value is None for value in values):
        return None
    return sum(value for value in values if value is not None) / len(values)


def fmt(value: float | None, bold: bool = False) -> str:
    if value is None:
        return "--"
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def collect_variant(
    eval_root: Path,
    variant: VariantSpec,
    prefer_output: str,
    allow_missing: bool,
    round_inputs: bool,
) -> list[float | None]:
    values: list[float | None] = []
    for length, _ in LENGTHS:
        length_values: list[float | None] = []
        for subtask, _ in SUBTASKS:
            modality_values: list[float | None] = []
            for modality, _ in MODALITIES:
                score_path = find_score_file(
                    eval_root,
                    variant.rel_dir,
                    subtask,
                    modality,
                    length,
                    prefer_output,
                    allow_missing,
                )
                score = None if score_path is None else read_score(score_path)
                score = maybe_round(score, round_inputs)
                modality_values.append(score)
                length_values.append(score)
            values.append(avg(modality_values))
        values.append(avg(length_values))
    values.append(avg([v for v in values if v is not None]))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--prefer-output",
        choices=("max128", "max8192"),
        default="max128",
        help="Which output-length score file to prefer when duplicate MM-NIAH results exist.",
    )
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal subtask scores.",
    )
    parser.add_argument(
        "--strict",
        action="store_true",
        help="Fail instead of emitting '--' when a score file is missing.",
    )
    args = parser.parse_args()

    print("% Generated by scripts_table/16_build_mrope_mm_niah_table.py")
    print("% Columns: 64K Ret., Count, Reas., Avg.; 128K Ret., Count, Reas., Avg.; Overall")
    print("% Ret./Count/Reas. are averaged over text and image needles.")

    for task_idx, task in enumerate(TASKS):
        rows = [
            (
                variant,
                collect_variant(
                    args.eval_root,
                    variant,
                    args.prefer_output,
                    allow_missing=not args.strict,
                    round_inputs=args.round_inputs,
                ),
            )
            for variant in task.variants
        ]

        maxima: list[float | None] = []
        for col_idx in range(len(rows[0][1])):
            valid = [values[col_idx] for _, values in rows if values[col_idx] is not None]
            maxima.append(max(valid) if valid else None)

        for variant_idx, (variant, values) in enumerate(rows):
            first_cell = rf"\multirow{{3}}{{*}}{{{task.name}}}" if variant_idx == 0 else ""
            cells = [first_cell, variant.name]
            cells.extend(fmt(value, value == maxima[idx]) for idx, value in enumerate(values))
            print(" & ".join(cells) + r" \\")

        if task_idx < len(TASKS) - 1:
            print(r"\midrule")


if __name__ == "__main__":
    main()


==> scripts_table/17_build_qwen3_backbone_table.py <==
#!/usr/bin/env python3
"""Build the Qwen3-VL backbone-transfer table for the appendix."""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("longdocurl", "LD-URL"),
    ("slidevqa", "SLIDE"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]

DIFF_BOX_WIDTH = "2em"


@dataclass(frozen=True)
class ModelSpec:
    name: str
    rel_dir: str
    show_diff: bool = False


MODELS = [
    ModelSpec(
        "Qwen3-VL-8B",
        "Qwen3-VL-8B-Instruct_vllm_f1",
        show_diff=False,
    ),
    ModelSpec(
        r"+ LongPT (5B, 0\% short)",
        "Qwen3-VL-8B-Instruct_20260321_64A100_docvqa_three_mix6_4_short0/{step}",
        show_diff=True,
    ),
    ModelSpec(
        r"+ LongPT (10B, 40\% short)",
        "Qwen3-VL-8B-Instruct_20260321_64A100_docvqa_three_mix6_4_short40_10B/{step}",
        show_diff=True,
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def fmt(value: float, diff: float | None = None) -> str:
    text = f"{value:.2f}"
    if diff is None:
        return rf"{text}\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{}}}}"

    diff_cmd = r"\posdiff" if diff >= 0 else r"\negdiff"
    return rf"{text}\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{{diff_cmd}{{{abs(diff):.1f}}}}}}}"


def collect_model(eval_root: Path, model: ModelSpec, step: str) -> list[float]:
    rel_dir = model.rel_dir.format(step=step)
    values: list[float] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, rel_dir, benchmark, length)
            values.append(read_score(score_path))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument("--step", default="global_step_1000")
    args = parser.parse_args()

    collected = [(model, collect_model(args.eval_root, model, args.step)) for model in MODELS]
    rows_with_avgs = []
    for model, values in collected:
        avg64 = sum(values[:2]) / 2
        avg128 = sum(values[2:]) / 2
        all_avg = sum(values) / 4
        rows_with_avgs.append((model, values, avg64, avg128, all_avg))

    baseline_all_avg = rows_with_avgs[0][4]

    print("% Generated by scripts_table/17_build_qwen3_backbone_table.py")
    print(r"\begin{table}[t]")
    print(r"    \centering")
    print(
        r"    \caption{Generalization across backbone models. We apply LongPT variants to "
        r"Qwen3-VL-8B and report long-document VQA results on LongDocURL and SlideVQA. "
        r"Since Qwen3-VL is already a 256K-context model trained with large-scale "
        r"long-context adaptation, SFT, and RL, we focus on these two held-out "
        r"document benchmarks for this backbone-transfer analysis.}"
    )
    print(r"    \label{tab:qwen3_backbone_generalization}")
    print(r"    \setlength{\tabcolsep}{4pt}")
    print(r"    \resizebox{0.78\textwidth}{!}{%")
    print(r"    \begin{tabular}{l*{3}{C{1.2cm}}|*{3}{C{1.2cm}}|C{1.4cm}}")
    print(r"    \toprule")
    print(
        r"    & \multicolumn{3}{c|}{\textbf{64K MMLongBench}} "
        r"& \multicolumn{3}{c|}{\textbf{128K MMLongBench}} "
        r"& \multirow{2}{*}{\textbf{AVG.}} \\"
    )
    print(r"    \cmidrule(lr){2-4} \cmidrule(lr){5-7}")
    print(
        r"    \textbf{Model} & \multicolumn{1}{c}{\footnotesize LD-URL} "
        r"& \multicolumn{1}{c}{\footnotesize SLIDE} "
        r"& \multicolumn{1}{c|}{\footnotesize AVG.} "
        r"& \multicolumn{1}{c}{\footnotesize LD-URL} "
        r"& \multicolumn{1}{c}{\footnotesize SLIDE} "
        r"& \multicolumn{1}{c|}{\footnotesize AVG.} & \\"
    )
    print(r"    \midrule")

    for model, values, avg64, avg128, all_avg in rows_with_avgs:
        diff = all_avg - baseline_all_avg if model.show_diff else None
        cells = [
            model.name,
            f"{values[0]:.2f}",
            f"{values[1]:.2f}",
            f"{avg64:.2f}",
            f"{values[2]:.2f}",
            f"{values[3]:.2f}",
            f"{avg128:.2f}",
            fmt(all_avg, diff),
        ]
        print("    " + " & ".join(cells) + r" \\")

    print(r"    \bottomrule")
    print(r"    \end{tabular}")
    print(r"    }")
    print(r"\end{table}")


if __name__ == "__main__":
    main()


==> scripts_table/1_build_vqa_ocr_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the VQA-vs-OCR curation table.

The script reads raw ``*.json.score`` files, extracts the document-QA score,
and computes 64K / 128K / overall averages.  By default, averages are computed
from raw floating-point scores.  Use ``--round-inputs`` to first round each
benchmark score to two decimals and then compute averages from the displayed
table values.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "Slide"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]

DIFF_BOX_WIDTH = "2em"


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str


ROWS = [
    RowSpec("Qwen2.5-VL-7B", "Qwen2.5-VL-7B-Instruct_vllm_f1"),
    RowSpec(
        r"\extractsingle",
        "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_single_even/global_step_906",
    ),
    RowSpec(
        r"\extractmulti",
        "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_multi_even/global_step_906",
    ),
    RowSpec(
        r"\reasoningtask",
        "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_reasoning_even/global_step_906",
    ),
    RowSpec(
        r"\ocrfull",
        "Qwen2.5-VL-7B-Instruct_20260319_64A100_all_page_ocr/global_step_1193",
    ),
    RowSpec(
        r"\ocrneedle",
        "Qwen2.5-VL-7B-Instruct_20260319_64A100_needle_page_ocr/global_step_1193",
    ),
    RowSpec(
        r"\ocrfull (SFT)",
        "Qwen2.5-VL-7B-Instruct_all_page_ocr_20260326_64A100_sft_5B_stage/global_step_1193",
    ),
    RowSpec(
        r"\ocrneedle (SFT)",
        "Qwen2.5-VL-7B-Instruct_needle_page_ocr_20260326_64A100_sft_5B_stage/global_step_1193",
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float, round_inputs: bool) -> float:
    return round(value, 2) if round_inputs else value


def fmt(
    value: float,
    bold: bool = False,
    diff: float | None = None,
    reserve_diff_space: bool = False,
) -> str:
    text = f"{value:.2f}"
    if diff is not None:
        diff_cmd = r"\posdiff" if diff >= 0 else r"\negdiff"
        suffix = rf"\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{{diff_cmd}{{{abs(diff):.1f}}}}}}}"
    elif reserve_diff_space:
        suffix = rf"\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{}}}}"
    else:
        suffix = ""
    if bold:
        text = rf"\textbf{{{text}}}"
    return text + suffix


def collect_row(eval_root: Path, row: RowSpec, round_inputs: bool) -> list[float]:
    values: list[float] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, row.rel_dir, benchmark, length)
            values.append(maybe_round(read_score(score_path), round_inputs))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    args = parser.parse_args()

    table_values = [(row, collect_row(args.eval_root, row, args.round_inputs)) for row in ROWS]

    # Values layout: [64K MMLB, 64K LDURL, 64K Slide, 128K MMLB, 128K LDURL, 128K Slide]
    rows_with_avgs = []
    for row, values in table_values:
        avg64 = sum(values[:3]) / 3
        avg128 = sum(values[3:]) / 3
        all_avg = sum(values) / 6
        rows_with_avgs.append((row, values, avg64, avg128, all_avg))

    # Bold the max per numeric column among non-base rows, matching the table convention.
    numeric_columns = []
    for idx in range(6):
        numeric_columns.append(max(values[idx] for _, values, *_ in rows_with_avgs[1:]))
    max_avg64 = max(avg64 for _, _, avg64, _, _ in rows_with_avgs[1:])
    max_avg128 = max(avg128 for _, _, _, avg128, _ in rows_with_avgs[1:])
    max_all = max(all_avg for _, _, _, _, all_avg in rows_with_avgs[1:])
    base_all = rows_with_avgs[0][4]

    print("% Generated by scripts/build_vqa_ocr_table.py")
    print("% Use --round-inputs to compute averages from two-decimal displayed scores.")
    for i, (row, values, avg64, avg128, all_avg) in enumerate(rows_with_avgs):
        cells = [
            fmt(values[0], i > 0 and values[0] == numeric_columns[0]),
            fmt(values[1], i > 0 and values[1] == numeric_columns[1]),
            fmt(values[2], i > 0 and values[2] == numeric_columns[2]),
            fmt(avg64, i > 0 and avg64 == max_avg64),
            fmt(values[3], i > 0 and values[3] == numeric_columns[3]),
            fmt(values[4], i > 0 and values[4] == numeric_columns[4]),
            fmt(values[5], i > 0 and values[5] == numeric_columns[5]),
            fmt(avg128, i > 0 and avg128 == max_avg128),
            fmt(
                all_avg,
                i > 0 and all_avg == max_all,
                diff=None if i == 0 else all_avg - base_all,
                reserve_diff_space=True,
            ),
        ]
        print(f"{row.name} & " + " & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/2_build_length_distribution_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the length-distribution ablation table.

The script reads raw ``*.json.score`` files, extracts the document-QA score,
and computes 64K / 128K / overall averages. By default, averages are computed
from raw floating-point scores. Use ``--round-inputs`` to first round each
benchmark score to two decimals and then compute averages from the displayed
table values.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "Slide"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]

DIFF_BOX_WIDTH = "2em"


@dataclass(frozen=True)
class VariantSpec:
    name: str
    rel_dir: str


@dataclass(frozen=True)
class TaskSpec:
    name: str
    variants: tuple[VariantSpec, VariantSpec]


TASKS = [
    TaskSpec(
        r"\extractsingle",
        (
            VariantSpec(
                "pool-native",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_single_even/global_step_500",
            ),
            VariantSpec(
                "long-biased",
                "Qwen2.5-VL-7B-Instruct_20260216_64A100_docvqa_extract_single/global_step_500",
            ),
        ),
    ),
    TaskSpec(
        r"\extractmulti",
        (
            VariantSpec(
                "pool-native",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_multi_even/global_step_500",
            ),
            VariantSpec(
                "long-biased",
                "Qwen2.5-VL-7B-Instruct_20260216_64A100_docvqa_extract_multi/global_step_500",
            ),
        ),
    ),
    TaskSpec(
        r"\reasoningtask",
        (
            VariantSpec(
                "pool-native",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_reasoning_even/global_step_500",
            ),
            VariantSpec(
                "long-biased",
                "Qwen2.5-VL-7B-Instruct_20260216_64A100_docvqa_reasoning/global_step_500",
            ),
        ),
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float, round_inputs: bool) -> float:
    return round(value, 2) if round_inputs else value


def fmt(value: float, diff: float | None = None) -> str:
    text = f"{value:.2f}"
    if diff is None:
        return rf"{text}\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{}}}}"

    diff_cmd = r"\posdiff" if diff >= 0 else r"\negdiff"
    return rf"{text}\,{{\scriptsize\makebox[{DIFF_BOX_WIDTH}][l]{{{diff_cmd}{{{abs(diff):.1f}}}}}}}"


def collect_variant(eval_root: Path, variant: VariantSpec, round_inputs: bool) -> list[float]:
    values: list[float] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, variant.rel_dir, benchmark, length)
            values.append(maybe_round(read_score(score_path), round_inputs))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    args = parser.parse_args()

    print("% Generated by scripts/2_build_length_distribution_table.py")
    print("% Use --round-inputs to compute averages from two-decimal displayed scores.")

    for task_idx, task in enumerate(TASKS):
        collected = [
            (variant, collect_variant(args.eval_root, variant, args.round_inputs))
            for variant in task.variants
        ]
        rows_with_avgs = []
        for variant, values in collected:
            avg64 = sum(values[:3]) / 3
            avg128 = sum(values[3:]) / 3
            all_avg = sum(values) / 6
            rows_with_avgs.append((variant, values, avg64, avg128, all_avg))

        long_biased_all_avg = rows_with_avgs[1][4]
        for variant_idx, (variant, values, avg64, avg128, all_avg) in enumerate(rows_with_avgs):
            first_cell = rf"\multirow{{2}}{{*}}{{{task.name}}}" if variant_idx == 0 else ""
            diff = all_avg - long_biased_all_avg if variant_idx == 0 else None
            cells = [
                first_cell,
                variant.name,
                f"{values[0]:.2f}",
                f"{values[1]:.2f}",
                f"{values[2]:.2f}",
                f"{avg64:.2f}",
                f"{values[3]:.2f}",
                f"{values[4]:.2f}",
                f"{values[5]:.2f}",
                f"{avg128:.2f}",
                fmt(all_avg, diff),
            ]
            print(" & ".join(cells) + r" \\")

        if task_idx < len(TASKS) - 1:
            print(r"\midrule")


if __name__ == "__main__":
    main()


==> scripts_table/3_build_mrope_base_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the mRoPE-base ablation table.

The script reads raw ``*.json.score`` files for the 2M / 4M / 8M mRoPE-base
variants. Missing scores are emitted as ``--`` by default, which is useful for
the partial 64K runs. Averages are computed over available scores only.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "Slide"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class VariantSpec:
    name: str
    rel_dir: str
    bold_columns: tuple[int, ...] = ()


@dataclass(frozen=True)
class TaskSpec:
    name: str
    variants: tuple[VariantSpec, VariantSpec, VariantSpec]


TASKS = [
    TaskSpec(
        r"\extractsingle",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_single_even_rope2m/global_step_500",
                (4,),
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_single_even/global_step_500",
                (0, 7),
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_single_even_rope8m/global_step_500",
                (2, 3, 8),
            ),
        ),
    ),
    TaskSpec(
        r"\extractmulti",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_multi_even_rope2m/global_step_500",
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_extract_multi_even/global_step_500",
                (1,),
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_extract_multi_even_rope8m/global_step_500",
                (6,),
            ),
        ),
    ),
    TaskSpec(
        r"\reasoningtask",
        (
            VariantSpec(
                r"$2\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_reasoning_even_rope2m/global_step_500",
            ),
            VariantSpec(
                r"$4\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_reasoning_even/global_step_500",
                (5,),
            ),
            VariantSpec(
                r"$8\times 10^6$",
                "Qwen2.5-VL-7B-Instruct_20260304_64A100_docvqa_reasoning_even_rope8m/global_step_500",
            ),
        ),
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(
    eval_root: Path,
    rel_dir: str,
    benchmark: str,
    length: str,
    allow_missing: bool,
) -> Path | None:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        if allow_missing:
            return None
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float | None, round_inputs: bool) -> float | None:
    if value is None:
        return None
    return round(value, 2) if round_inputs else value


def fmt(value: float | None, bold: bool = False) -> str:
    if value is None:
        return "--"
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def avg(values: list[float | None]) -> float | None:
    valid = [value for value in values if value is not None]
    if not valid:
        return None
    return sum(valid) / len(valid)


def collect_variant(
    eval_root: Path,
    variant: VariantSpec,
    lengths: list[str],
    allow_missing: bool,
    round_inputs: bool,
) -> list[float | None]:
    values: list[float | None] = []
    for length in lengths:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, variant.rel_dir, benchmark, length, allow_missing)
            score = None if score_path is None else read_score(score_path)
            values.append(maybe_round(score, round_inputs))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--lengths",
        nargs="+",
        choices=[length for length, _ in LENGTHS],
        default=[length for length, _ in LENGTHS],
        help="Evaluation lengths to include. Use '--lengths K128' for a compact complete table.",
    )
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    parser.add_argument(
        "--strict",
        action="store_true",
        help="Fail instead of emitting '--' when a score file is missing.",
    )
    parser.add_argument(
        "--include-all-avg",
        action="store_true",
        help="Always append an overall average column, even when only one length is selected.",
    )
    parser.add_argument(
        "--bold-max",
        action="store_true",
        help="Deprecated: column maxima are now bolded by default.",
    )
    parser.add_argument(
        "--manual-bold",
        action="store_true",
        help="Use the table's historical manual bolding convention instead of bolding column maxima.",
    )
    args = parser.parse_args()

    selected_lengths = args.lengths
    include_all_avg = args.include_all_avg or len(selected_lengths) > 1
    use_bold_max = not args.manual_bold

    print("% Generated by scripts/3_build_mrope_base_table.py")
    print("% Missing scores are emitted as '--'; averages are over available scores.")

    for task_idx, task in enumerate(TASKS):
        collected = [
            (
                variant,
                collect_variant(
                    args.eval_root,
                    variant,
                    selected_lengths,
                    allow_missing=not args.strict,
                    round_inputs=args.round_inputs,
                ),
            )
            for variant in task.variants
        ]

        rows = []
        for variant, values in collected:
            length_avgs = []
            for length_idx, _ in enumerate(selected_lengths):
                start = length_idx * len(BENCHMARKS)
                length_avgs.append(avg(values[start : start + len(BENCHMARKS)]))
            all_avg = avg(values)
            rows.append((variant, values, length_avgs, all_avg))

        # Bold maxima within each task, ignoring missing entries.
        max_values: list[float | None] = []
        for col_idx in range(len(selected_lengths) * len(BENCHMARKS)):
            col_values = [values[col_idx] for _, values, _, _ in rows]
            valid = [value for value in col_values if value is not None]
            max_values.append(max(valid) if valid else None)

        max_length_avgs = []
        for length_idx in range(len(selected_lengths)):
            valid = [length_avgs[length_idx] for _, _, length_avgs, _ in rows]
            max_length_avgs.append(max(value for value in valid if value is not None))

        if include_all_avg:
            valid_all_avgs = [all_avg for _, _, _, all_avg in rows if all_avg is not None]
            max_all_avg = max(valid_all_avgs) if valid_all_avgs else None
        else:
            max_all_avg = None

        for variant_idx, (variant, values, length_avgs, all_avg) in enumerate(rows):
            first_cell = rf"\multirow{{3}}{{*}}{{{task.name}}}" if variant_idx == 0 else ""
            cells = [first_cell, variant.name]
            output_col_idx = 0
            for length_idx, _ in enumerate(selected_lengths):
                start = length_idx * len(BENCHMARKS)
                for benchmark_idx in range(len(BENCHMARKS)):
                    col_idx = start + benchmark_idx
                    bold = (
                        values[col_idx] == max_values[col_idx]
                        if use_bold_max
                        else output_col_idx in variant.bold_columns
                    )
                    cells.append(fmt(values[col_idx], bold))
                    output_col_idx += 1
                bold = (
                    length_avgs[length_idx] == max_length_avgs[length_idx]
                    if use_bold_max
                    else output_col_idx in variant.bold_columns
                )
                cells.append(fmt(length_avgs[length_idx], bold))
                output_col_idx += 1
            if include_all_avg:
                bold = all_avg == max_all_avg if use_bold_max else output_col_idx in variant.bold_columns
                cells.append(fmt(all_avg, bold))
            print(" & ".join(cells) + r" \\")

        if task_idx < len(TASKS) - 1:
            print(r"\midrule")


if __name__ == "__main__":
    main()


==> scripts_table/4_build_extract_reason_ratio_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the extraction-to-reasoning ratio table.

The script reads raw ``*.json.score`` files, extracts document-QA scores, and
computes 64K / 128K / overall averages for the ratio sweep.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "Slide"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str


ROWS = [
    RowSpec(
        "0:10",
        "Qwen2.5-VL-7B-Instruct_20260302_64A100_docvqa_reasoning_even/global_step_500",
    ),
    RowSpec(
        "2:8",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix2_8/global_step_1193",
    ),
    RowSpec(
        "4:6",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix4_6/global_step_1193",
    ),
    RowSpec(
        "6:4",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix6_4/global_step_1193",
    ),
    RowSpec(
        "8:2",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix8_2/global_step_1193",
    ),
    RowSpec(
        "10:0",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix10_0/global_step_1000",
    ),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float, round_inputs: bool) -> float:
    return round(value, 2) if round_inputs else value


def fmt(value: float, bold: bool = False) -> str:
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def collect_row(eval_root: Path, row: RowSpec, round_inputs: bool) -> list[float]:
    values: list[float] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, row.rel_dir, benchmark, length)
            values.append(maybe_round(read_score(score_path), round_inputs))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    args = parser.parse_args()

    print("% Generated by scripts/4_build_extract_reason_ratio_table.py")
    print("% Use --round-inputs to compute averages from two-decimal displayed scores.")

    rows_with_avgs = []
    for row in ROWS:
        values = collect_row(args.eval_root, row, args.round_inputs)
        avg64 = sum(values[:3]) / 3
        avg128 = sum(values[3:]) / 3
        all_avg = sum(values) / 6
        rows_with_avgs.append((row, values, avg64, avg128, all_avg))

    numeric_columns = [max(values[idx] for _, values, *_ in rows_with_avgs) for idx in range(6)]
    max_avg64 = max(avg64 for _, _, avg64, _, _ in rows_with_avgs)
    max_avg128 = max(avg128 for _, _, _, avg128, _ in rows_with_avgs)
    max_all = max(all_avg for _, _, _, _, all_avg in rows_with_avgs)

    for row, values, avg64, avg128, all_avg in rows_with_avgs:
        cells = [
            row.name,
            fmt(values[0], values[0] == numeric_columns[0]),
            fmt(values[1], values[1] == numeric_columns[1]),
            fmt(values[2], values[2] == numeric_columns[2]),
            fmt(avg64, avg64 == max_avg64),
            fmt(values[3], values[3] == numeric_columns[3]),
            fmt(values[4], values[4] == numeric_columns[4]),
            fmt(values[5], values[5] == numeric_columns[5]),
            fmt(avg128, avg128 == max_avg128),
            fmt(all_avg, all_avg == max_all),
        ]
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/5_build_short_mix_long_vqa_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the short-context mix long-document VQA table.

The script reads raw ``*.json.score`` files, extracts document-QA scores, and
computes 64K / 128K / overall averages for the short-data mixing sweep.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "Slide"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str


ZERO_BASELINES = {
    "6:4": "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix6_4/global_step_1193",
    "8:2": "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix8_2/global_step_1193",
}


def build_rows(zero_baseline: str) -> list[RowSpec]:
    return [
        RowSpec("0\\%", ZERO_BASELINES[zero_baseline]),
        RowSpec(
            "20\\%",
            "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short20/global_step_1193",
        ),
        RowSpec(
            "40\\%",
            "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short40/global_step_1193",
        ),
        RowSpec(
            "60\\%",
            "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short60/global_step_1193",
        ),
        RowSpec(
            "80\\%",
            "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short80/global_step_1193",
        ),
        RowSpec(
            "100\\%",
            "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short100/global_step_1193",
        ),
    ]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(eval_root: Path, rel_dir: str, benchmark: str, length: str) -> Path:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        if len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float, round_inputs: bool) -> float:
    return round(value, 2) if round_inputs else value


def fmt(value: float, bold: bool = False) -> str:
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def collect_row(eval_root: Path, row: RowSpec, round_inputs: bool) -> list[float]:
    values: list[float] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, row.rel_dir, benchmark, length)
            values.append(maybe_round(read_score(score_path), round_inputs))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--zero-baseline",
        choices=sorted(ZERO_BASELINES),
        default="6:4",
        help="Which pure-long mixture to use for the 0% short-data row.",
    )
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    args = parser.parse_args()

    rows = build_rows(args.zero_baseline)

    rows_with_avgs = []
    for row in rows:
        values = collect_row(args.eval_root, row, args.round_inputs)
        avg64 = sum(values[:3]) / 3
        avg128 = sum(values[3:]) / 3
        all_avg = sum(values) / 6
        rows_with_avgs.append((row, values, avg64, avg128, all_avg))

    numeric_columns = [max(values[idx] for _, values, *_ in rows_with_avgs) for idx in range(6)]
    max_avg64 = max(avg64 for _, _, avg64, _, _ in rows_with_avgs)
    max_avg128 = max(avg128 for _, _, _, avg128, _ in rows_with_avgs)
    max_all = max(all_avg for _, _, _, _, all_avg in rows_with_avgs)

    print("% Generated by scripts/5_build_short_mix_long_vqa_table.py")
    print(f"% 0% short-data baseline uses extraction-to-reasoning ratio {args.zero_baseline}.")
    print("% Use --round-inputs to compute averages from two-decimal displayed scores.")

    for row, values, avg64, avg128, all_avg in rows_with_avgs:
        cells = [
            row.name,
            fmt(values[0], values[0] == numeric_columns[0]),
            fmt(values[1], values[1] == numeric_columns[1]),
            fmt(values[2], values[2] == numeric_columns[2]),
            fmt(avg64, avg64 == max_avg64),
            fmt(values[3], values[3] == numeric_columns[3]),
            fmt(values[4], values[4] == numeric_columns[4]),
            fmt(values[5], values[5] == numeric_columns[5]),
            fmt(avg128, avg128 == max_avg128),
            fmt(all_avg, all_avg == max_all),
        ]
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/6_build_short_mix_short_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the short-context benchmark table.

The short-context benchmark results are stored here as per-benchmark scores
because the raw ``*.json.score`` files are not under the long-context evaluation
root used by the other table scripts.
"""

from __future__ import annotations

from dataclasses import dataclass


BENCHMARKS = [
    ("mmbench", "MMBench"),
    ("rwqa", "RWQA"),
    ("mmmu", "MMMU"),
    ("mmmu_pro", "MMMU-Pro"),
    ("mathvista", "MathVista"),
    ("ocrbench", "OCRBench"),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    scores: dict[str, float]


ROWS = [
    RowSpec(
        "Qwen2.5-VL-7B",
        {
            "mmbench": 80.68,
            "rwqa": 68.76,
            "mmmu": 53.00,
            "mmmu_pro": 37.80,
            "mathvista": 70.50,
            "ocrbench": 88.10,
        },
    ),
    RowSpec(
        "0\\%",
        {
            "mmbench": 80.00,
            "rwqa": 72.68,
            "mmmu": 49.33,
            "mmmu_pro": 36.65,
            "mathvista": 68.70,
            "ocrbench": 85.50,
        },
    ),
    RowSpec(
        "20\\%",
        {
            "mmbench": 81.82,
            "rwqa": 70.98,
            "mmmu": 54.33,
            "mmmu_pro": 36.47,
            "mathvista": 68.30,
            "ocrbench": 87.30,
        },
    ),
    RowSpec(
        "40\\%",
        {
            "mmbench": 81.25,
            "rwqa": 70.46,
            "mmmu": 52.67,
            "mmmu_pro": 37.05,
            "mathvista": 68.30,
            "ocrbench": 87.10,
        },
    ),
    RowSpec(
        "60\\%",
        {
            "mmbench": 81.66,
            "rwqa": 69.93,
            "mmmu": 52.67,
            "mmmu_pro": 37.51,
            "mathvista": 67.80,
            "ocrbench": 86.70,
        },
    ),
    RowSpec(
        "80\\%",
        {
            "mmbench": 81.14,
            "rwqa": 69.67,
            "mmmu": 52.11,
            "mmmu_pro": 37.40,
            "mathvista": 69.30,
            "ocrbench": 87.40,
        },
    ),
    RowSpec(
        "100\\%",
        {
            "mmbench": 81.35,
            "rwqa": 70.72,
            "mmmu": 53.11,
            "mmmu_pro": 36.71,
            "mathvista": 69.30,
            "ocrbench": 86.40,
        },
    ),
]


def avg(row: RowSpec) -> float:
    return sum(row.scores[key] for key, _ in BENCHMARKS) / len(BENCHMARKS)


def fmt(value: float, bold: bool = False) -> str:
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def main() -> None:
    max_scores = {
        key: max(row.scores[key] for row in ROWS)
        for key, _ in BENCHMARKS
    }
    max_avg = max(avg(row) for row in ROWS)

    print("% Generated by scripts/6_build_short_mix_short_table.py")
    print("% Scores are ordered as: MMBench, RWQA, MMMU, MMMU-Pro, MathVista, OCRBench, AVG.")

    for row_idx, row in enumerate(ROWS):
        cells = [row.name]
        for key, _ in BENCHMARKS:
            value = row.scores[key]
            cells.append(fmt(value, value == max_scores[key]))
        row_avg = avg(row)
        cells.append(fmt(row_avg, row_avg == max_avg))
        print(" & ".join(cells) + r" \\")
        if row_idx == 0:
            print(r"\midrule")


if __name__ == "__main__":
    main()


==> scripts_table/7_build_final_longdoc_open_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for open-source final long-document results.

The script reads raw ``*.json.score`` files, extracts document-QA scores, and
computes 64K / 128K / overall averages for open-source LVLM baselines.
Rows are emitted in the same benchmark order as the paper table header:
MMLB-D, LD-URL, SLIDE, AVG.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

BENCHMARKS = [
    ("mmlongdoc", "MMLB-D"),
    ("longdocurl", "LD-URL"),
    ("slidevqa", "SLIDE"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str
    group: str


ROWS = [
    RowSpec("Qwen2.5-VL-7B", "Qwen2.5-VL-7B-Instruct_vllm_f1", "small"),
    RowSpec(
        r"\modelname (ours)",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix8_2/global_step_1193",
        "small",
    ),
    RowSpec("InternVL3-8B", "InternVL3-8B", "small"),
    RowSpec("InternVL3-14B", "InternVL3-14B", "small"),
    RowSpec("InternVL3.5-8B", "InternVL3_5-8B", "small"),
    RowSpec("InternVL3.5-14B", "InternVL3_5-14B", "small"),
    RowSpec("Gemma3-4B", "gemma-3-4b-it_vllm_f1", "small"),
    RowSpec("Gemma3-12B", "gemma-3-12b-it_vllm_f1", "small"),
    RowSpec("Gemma4-E2B", "gemma-4-E2B-it_vllm_f1", "small"),
    RowSpec("Gemma4-E4B", "gemma-4-E4B-it_vllm_f1", "small"),
    RowSpec("Qwen2.5-VL-32B", "Qwen2.5-VL-32B-Instruct_vllm_f1", "large"),
    RowSpec("Qwen2.5-VL-72B", "Qwen2.5-VL-72B-Instruct_vllm_f1", "large"),
    RowSpec("InternVL3-38B", "InternVL3-38B", "large"),
    RowSpec("InternVL3.5-38B", "InternVL3_5-38B", "large"),
    RowSpec("Gemma3-27B", "gemma-3-27b-it_vllm_f1", "large"),
    RowSpec("Gemma4-26B-A4B", "gemma-4-26B-A4B-it_vllm_f1", "large"),
    RowSpec("Gemma4-31B", "gemma-4-31B-it_vllm_f1", "large"),
]

GROUP_LABELS = {
    "small": r"\multicolumn{10}{l}{\textbf{Small open-source LVLMs ($<15$B)}} \\",
    "large": r"\multicolumn{10}{l}{\textbf{Large open-source LVLMs ($\geq15$B)}} \\",
}


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("doc_qa_llm", "doc_qa", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(
    eval_root: Path,
    rel_dir: str,
    benchmark: str,
    length: str,
    allow_missing: bool,
) -> Path | None:
    pattern = str(eval_root / rel_dir / f"{benchmark}_*_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        if allow_missing:
            return None
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")
    if len(matches) > 1:
        sampled = [path for path in matches if "_sample_" in Path(path).name]
        long_output = [path for path in sampled if "max8192" in Path(path).name]
        short_output = [path for path in sampled if "max128" in Path(path).name]
        if len(long_output) == 1:
            matches = long_output
        elif len(short_output) == 1:
            matches = short_output
        elif len(sampled) == 1:
            matches = sampled
        else:
            raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def maybe_round(value: float | None, round_inputs: bool) -> float | None:
    if value is None:
        return None
    return round(value, 2) if round_inputs else value


def collect_row(
    eval_root: Path,
    row: RowSpec,
    allow_missing: bool,
    round_inputs: bool,
) -> list[float | None]:
    values: list[float | None] = []
    for length, _ in LENGTHS:
        for benchmark, _ in BENCHMARKS:
            score_path = find_score_file(eval_root, row.rel_dir, benchmark, length, allow_missing)
            score = None if score_path is None else read_score(score_path)
            values.append(maybe_round(score, round_inputs))
    return values


def avg(values: list[float | None]) -> float | None:
    valid = [value for value in values if value is not None]
    if len(valid) != len(values):
        return None
    return sum(valid) / len(valid)


def fmt(value: float | None, bold: bool = False) -> str:
    if value is None:
        return "--"
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal benchmark scores.",
    )
    parser.add_argument(
        "--strict",
        action="store_true",
        help="Fail instead of emitting '--' when a score file is missing.",
    )
    args = parser.parse_args()

    rows_with_avgs = []
    for row in ROWS:
        values = collect_row(args.eval_root, row, allow_missing=not args.strict, round_inputs=args.round_inputs)
        avg64 = avg(values[:3])
        avg128 = avg(values[3:])
        all_avg = avg(values)
        rows_with_avgs.append((row, values, avg64, avg128, all_avg))

    # Bold maxima within each group, ignoring missing values.
    group_maxima: dict[str, list[float | None]] = {}
    for group in GROUP_LABELS:
        group_rows = [(values, avg64, avg128, all_avg) for row, values, avg64, avg128, all_avg in rows_with_avgs if row.group == group]
        maxima: list[float | None] = []
        for col_idx in range(6):
            valid = [values[col_idx] for values, *_ in group_rows if values[col_idx] is not None]
            maxima.append(max(valid) if valid else None)
        for avg_idx in range(3):
            valid = [items[avg_idx + 1] for items in group_rows if items[avg_idx + 1] is not None]
            maxima.append(max(valid) if valid else None)
        group_maxima[group] = maxima

    print("% Generated by scripts/7_build_final_longdoc_open_table.py")
    print("% Benchmark order: MMLB-D, LD-URL, SLIDE, AVG for 64K and 128K.")

    current_group = None
    for row, values, avg64, avg128, all_avg in rows_with_avgs:
        if row.group != current_group:
            if current_group is not None:
                print(r"\midrule")
            current_group = row.group
            print(GROUP_LABELS[row.group])
            print(r"\addlinespace[1pt]")

        maxima = group_maxima[row.group]
        cells = [
            row.name,
            fmt(values[0], values[0] == maxima[0]),
            fmt(values[1], values[1] == maxima[1]),
            fmt(values[2], values[2] == maxima[2]),
            fmt(avg64, avg64 == maxima[6]),
            fmt(values[3], values[3] == maxima[3]),
            fmt(values[4], values[4] == maxima[4]),
            fmt(values[5], values[5] == maxima[5]),
            fmt(avg128, avg128 == maxima[7]),
            fmt(all_avg, all_avg == maxima[8]),
        ]
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()


==> scripts_table/8_build_mm_niah_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the MM-NIAH generalization table.

The script expands MM-NIAH into its three subtasks (Retrieval, Counting, and
Reasoning) at 64K / 128K. For each subtask, text and image needles are averaged
first, e.g. ``Retrieval = mean(retrieval-text, retrieval-image)``. The per-length
average is then computed over all six text/image subtask scores.
"""

from __future__ import annotations

import argparse
import glob
import json
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/long_context_evaluation"
)

DEFAULT_MMLB_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/mmlb_result"
)

SUBTASKS = [
    ("retrieval", "Ret."),
    ("counting", "Count"),
    ("reasoning", "Reas."),
]

MODALITIES = [
    ("text", "Text"),
    ("image", "Image"),
]

LENGTHS = [
    ("K64", "64K"),
    ("K128", "128K"),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str
    source: str = "eval"


ROWS = [
    RowSpec("Qwen2.5-VL-7B (Base)", "Qwen2.5-VL-7B-Instruct_vllm_f1"),
    RowSpec(
        r"Long CT (6:4 Mix, 0\% Short)",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix6_4/global_step_1193",
    ),
    RowSpec(
        r"Long CT (6:4 Mix, 20\% Short)",
        "Qwen2.5-VL-7B-Instruct_20260312_64A100_docvqa_three_mix6_4_short20/global_step_1193",
    ),
    RowSpec("InternVL3-8B", "InternVL3-8B", "mmlb"),
    RowSpec("InternVL3.5-8B", "InternVL3_5-8B"),
    RowSpec("InternVL3-14B", "InternVL3-14B", "mmlb"),
    RowSpec("InternVL3-38B", "InternVL3-38B", "mmlb"),
    RowSpec("Gemma3-4B", "gemma-3-4b-it", "mmlb"),
    RowSpec("Gemma3-12B", "gemma-3-12b-it", "mmlb"),
    RowSpec("Gemma3-27B", "gemma-3-27b-it", "mmlb"),
]


def read_score(score_path: Path) -> float:
    with score_path.open() as f:
        data = json.load(f)

    for key in ("sub_em", "soft_acc", "mc_acc", "score", "acc"):
        if key in data:
            return float(data[key])

    raise KeyError(f"No known score key found in {score_path}: {sorted(data)}")


def find_score_file(
    eval_root: Path,
    rel_dir: str,
    subtask: str,
    modality: str,
    length: str,
    prefer_output: str,
    allow_missing: bool,
) -> Path | None:
    task_name = f"{subtask}-{modality}"
    pattern = str(eval_root / rel_dir / f"mm_niah_{task_name}_{task_name}_test_{length}_*.json.score")
    matches = sorted(glob.glob(pattern))
    if not matches:
        if allow_missing:
            return None
        raise FileNotFoundError(f"No score file matches pattern: {pattern}")

    if len(matches) > 1:
        preferred = [path for path in matches if prefer_output in Path(path).name]
        if len(preferred) == 1:
            matches = preferred
        else:
            sampled = [path for path in matches if "_sample_" in Path(path).name]
            if len(sampled) == 1:
                matches = sampled
            else:
                raise RuntimeError(f"Multiple score files match pattern: {pattern}\n{matches}")

    return Path(matches[0])


def maybe_round(value: float | None, round_inputs: bool) -> float | None:
    if value is None:
        return None
    return round(value, 2) if round_inputs else value


def avg(values: list[float | None]) -> float | None:
    if any(value is None for value in values):
        return None
    return sum(value for value in values if value is not None) / len(values)


def fmt(value: float | None, bold: bool = False) -> str:
    if value is None:
        return "--"
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def collect_row(
    eval_root: Path,
    mmlb_root: Path,
    row: RowSpec,
    prefer_output: str,
    allow_missing: bool,
    round_inputs: bool,
) -> list[float | None]:
    score_root = mmlb_root if row.source == "mmlb" else eval_root
    values: list[float | None] = []
    for length, _ in LENGTHS:
        length_values: list[float | None] = []
        for subtask, _ in SUBTASKS:
            modality_values: list[float | None] = []
            for modality, _ in MODALITIES:
                score_path = find_score_file(
                    score_root,
                    row.rel_dir,
                    subtask,
                    modality,
                    length,
                    prefer_output,
                    allow_missing,
                )
                score = None if score_path is None else read_score(score_path)
                score = maybe_round(score, round_inputs)
                modality_values.append(score)
                length_values.append(score)
            values.append(avg(modality_values))
        values.append(avg(length_values))
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument("--mmlb-root", type=Path, default=DEFAULT_MMLB_ROOT)
    parser.add_argument(
        "--layout",
        choices=("wide", "stacked"),
        default="wide",
        help="Emit either one wide row per model or two stacked length blocks.",
    )
    parser.add_argument(
        "--paper-rows",
        action="store_true",
        help="Only emit the base model and the final Long CT row used in the paper table.",
    )
    parser.add_argument(
        "--prefer-output",
        choices=("max128", "max8192"),
        default="max128",
        help="Which output-length score file to prefer when duplicate MM-NIAH results exist.",
    )
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute averages from the displayed two-decimal subtask scores.",
    )
    parser.add_argument(
        "--strict",
        action="store_true",
        help="Fail instead of emitting '--' when a score file is missing.",
    )
    args = parser.parse_args()

    selected_rows = [ROWS[1], ROWS[0], ROWS[3], ROWS[4], ROWS[7], ROWS[8]] if args.paper_rows else ROWS
    rows_with_values = [
        (
            row,
            collect_row(
                args.eval_root,
                args.mmlb_root,
                row,
                args.prefer_output,
                allow_missing=not args.strict,
                round_inputs=args.round_inputs,
            ),
        )
        for row in selected_rows
    ]

    maxima: list[float | None] = []
    for col_idx in range(len(rows_with_values[0][1])):
        valid = [values[col_idx] for _, values in rows_with_values if values[col_idx] is not None]
        maxima.append(max(valid) if valid else None)

    print("% Generated by scripts/8_build_mm_niah_table.py")
    print(f"% Layout: {args.layout}.")
    print("% Columns per length: Ret., Count, Reas., Avg.")
    print("% Ret./Count/Reas. are averaged over text and image needles.")

    if args.layout == "wide":
        for row, values in rows_with_values:
            cells = [row.name]
            cells.extend(fmt(value, value == maxima[idx]) for idx, value in enumerate(values))
            print(" & ".join(cells) + r" \\")
    else:
        for length_idx, (_, length_label) in enumerate(LENGTHS):
            print(rf"\multicolumn{{5}}{{l}}{{\footnotesize\textbf{{{length_label} MM-NIAH}}}} \\")
            start = length_idx * 4
            for row, values in rows_with_values:
                cells = [row.name]
                cells.extend(
                    fmt(value, value == maxima[col_idx])
                    for col_idx, value in enumerate(values[start : start + 4], start=start)
                )
                print(" & ".join(cells) + r" \\")
            if length_idx < len(LENGTHS) - 1:
                print(r"\midrule")


if __name__ == "__main__":
    main()


==> scripts_table/9_build_vtcbench_table.py <==
#!/usr/bin/env python3
"""Build LaTeX rows for the VTCBench generalization table.

The script reads the scored VTCBench-Wild split TSV files (``VTC_Retrieval``,
``VTC_Reasoning``, and ``VTC_Memory``), averages the per-example ``score``
column within each split, and reports the sample-count weighted overall score
used by Table 7 of the VTCBench paper.
"""

from __future__ import annotations

import argparse
import csv
import glob
import sys
from dataclasses import dataclass
from pathlib import Path


DEFAULT_EVAL_ROOT = Path(
    "/Users/bytedance/Documents/overleaf_paper/"
    "Long_Context_Model_Training_code_doc/short_context_evaluation"
)

TASKS = [
    ("Retrieval", "Ret.", 800),
    ("Reasoning", "Reas.", 800),
    ("Memory", "Mem.", 600),
]


@dataclass(frozen=True)
class RowSpec:
    name: str
    rel_dir: str
    report_scores: tuple[float, float, float] | None = None


ROWS = [
    RowSpec(
        r"\modelname",
        "Qwen2.5-VL-7B-Instruct_20260309_64A100_docvqa_three_mix6_4/"
        "global_step_1193/Qwen2.5-VL_vllm/T20260326_G5d6285d1",
    ),
    RowSpec(
        "Qwen2.5-VL-7B",
        "Qwen2.5-VL-7B-Instruct_vllm/Qwen2.5-VL_vllm/T20260326_G5d6285d1",
        (91.63, 15.63, 33.83),
    ),
]


def find_score_file(eval_root: Path, rel_dir: str, task: str) -> Path:
    pattern = str(eval_root / rel_dir / f"*_VTC_{task}_gpt-4o-mini_score.tsv")
    matches = sorted(glob.glob(pattern))
    if not matches:
        raise FileNotFoundError(f"No VTCBench {task} score file matches pattern: {pattern}")
    if len(matches) > 1:
        raise RuntimeError(f"Multiple VTCBench {task} score files match pattern: {pattern}\n{matches}")
    return Path(matches[0])


def read_score(score_path: Path) -> float:
    csv.field_size_limit(sys.maxsize)
    scores: list[float] = []
    with score_path.open(newline="") as f:
        reader = csv.DictReader(f, delimiter="\t")
        for row in reader:
            scores.append(float(row["score"]))

    if not scores:
        raise ValueError(f"No scores found in {score_path}")

    return sum(scores) / len(scores) * 100


def fmt(value: float, bold: bool = False) -> str:
    text = f"{value:.2f}"
    return rf"\textbf{{{text}}}" if bold else text


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--eval-root", type=Path, default=DEFAULT_EVAL_ROOT)
    parser.add_argument(
        "--round-inputs",
        action="store_true",
        help="Compute AVG from displayed two-decimal category scores.",
    )
    args = parser.parse_args()

    rows_with_scores = []
    for row in ROWS:
        values = (
            list(row.report_scores)
            if row.report_scores is not None
            else [
                read_score(find_score_file(args.eval_root, row.rel_dir, task))
                for task, _, _ in TASKS
            ]
        )
        avg_inputs = [round(value, 2) for value in values] if args.round_inputs else values
        weights = [weight for _, _, weight in TASKS]
        overall = sum(value * weight for value, weight in zip(avg_inputs, weights)) / sum(weights)
        rows_with_scores.append((row, values, overall))

    maxima = [
        max(values[col_idx] for _, values, _ in rows_with_scores)
        for col_idx in range(len(TASKS))
    ]
    max_avg = max(macro_avg for _, _, macro_avg in rows_with_scores)

    print("% Generated by scripts/9_build_vtcbench_table.py")
    print("% Overall is sample-count weighted over Retrieval/Reasoning/Memory splits.")

    for row, values, macro_avg in rows_with_scores:
        cells = [row.name]
        cells.extend(fmt(value, value == maxima[idx]) for idx, value in enumerate(values))
        cells.append(fmt(macro_avg, macro_avg == max_avg))
        print(" & ".join(cells) + r" \\")


if __name__ == "__main__":
    main()

